Lightcone Bootstrap at higher points

Higher-point functions of scalar operators are a rich observable in CFTs, as they contain OPE data involving multiple spinning operators. We derive the lightcone blocks for five- and six-point functions in the snowflake channel and use them to bootstrap these correlators in the lightcone limit. As a result we determine the large spin expansion of OPE coefficients involving two or three spinning operators. We verify our results by comparing to the block decomposition of higher-point functions in generalized free theory and in theories with a cubic coupling.

==> Sixpt_angularfunction.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    260981,       7376]
NotebookOptionsPosition[    260113,       7352]
NotebookOutlinePosition[    260525,       7368]
CellTagsIndexPosition[    260482,       7365]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Six-point Angular Function", "Title",
 CellChangeTimes->{{3.8454539187693853`*^9, 
  3.84545393268077*^9}},ExpressionUUID->"021cc3cd-15ca-4f19-864c-\
b2880383a0c5"],

Cell[CellGroupData[{

Cell["Angular function defined through recurrence relations", "Subsubsection",
 CellChangeTimes->{{3.840640929376801*^9, 3.840640939837247*^9}, {
  3.843211241594084*^9, 3.84321124654422*^9}, {3.845453795971445*^9, 
  3.845453797281823*^9}, {3.845454483542364*^9, 
  3.8454544948096166`*^9}},ExpressionUUID->"7bf6ad1b-6785-47ae-ad19-\
60c8cd1758f3"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"\[ScriptCapitalH]tin", "[", 
      RowBox[{"J1_", ",", "J2_", ",", "J3_", ",", "0", ",", "0", ",", "0"}], 
      "]"}], "/;", 
     RowBox[{"J1", ">", "0"}]}], ":=", 
    RowBox[{
     RowBox[{"\[ScriptCapitalH]tin", "[", 
      RowBox[{"J1", ",", "J2", ",", "J3", ",", "0", ",", "0", ",", "0"}], 
      "]"}], "=", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "J1"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", "d", "+", "J1"}], ")"}], " ", 
          RowBox[{"\[ScriptCapitalH]tin", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], "+", "J1"}], ",", "J2", ",", "J3", ",", "0", 
            ",", "0", ",", "0"}], "]"}]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", "d", "+", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "J1"}], ")"}]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "d", "+", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "J1"}], ")"}]}]}], ")"}]}]]}], "+", 
       RowBox[{
        RowBox[{"\[ScriptCapitalH]tin", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "+", "J1"}], ",", "J2", ",", "J3", ",", "0", 
          ",", "0", ",", "0"}], "]"}], " ", 
        RowBox[{"\[Xi]", "[", "1", "]"}]}]}], "//", "Factor"}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[ScriptCapitalH]tin", "[", 
     RowBox[{"0", ",", "J2_", ",", "J3_", ",", "0", ",", "0", ",", "0"}], 
     "]"}], "/;", 
    RowBox[{"J2", ">", "0"}]}], ":=", 
   RowBox[{
    RowBox[{"\[ScriptCapitalH]tin", "[", 
     RowBox[{"0", ",", "J2", ",", "J3", ",", "0", ",", "0", ",", "0"}], "]"}],
     "=", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "J2"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "d", "+", "J2"}], ")"}], " ", 
         RowBox[{"\[ScriptCapitalH]tin", "[", 
          RowBox[{"0", ",", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "J2"}], ",", "J3", ",", "0", ",", "0", 
           ",", "0"}], "]"}]}], 
        RowBox[{
         SuperscriptBox["d", "2"], "+", 
         RowBox[{"d", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "6"}], "+", 
            RowBox[{"4", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "J2"}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{"2", "-", 
            RowBox[{"3", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "J2"}], ")"}]}], "+", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "J2"}], ")"}], "2"]}], ")"}]}]}]]}], 
      "+", 
      RowBox[{
       RowBox[{"\[ScriptCapitalH]tin", "[", 
        RowBox[{"0", ",", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "J2"}], ",", "J3", ",", "0", ",", "0", ",",
          "0"}], "]"}], " ", 
       RowBox[{"\[Xi]", "[", "2", "]"}]}]}], "//", "Factor"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[ScriptCapitalH]tin", "[", 
     RowBox[{"0", ",", "0", ",", "J3_", ",", "0", ",", "0", ",", "0"}], "]"}],
     "/;", 
    RowBox[{"J3", ">", "0"}]}], ":=", 
   RowBox[{
    RowBox[{"\[ScriptCapitalH]tin", "[", 
     RowBox[{"0", ",", "0", ",", "J3", ",", "0", ",", "0", ",", "0"}], "]"}], 
    "=", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "J3"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "d", "+", "J3"}], ")"}], " ", 
         RowBox[{"\[ScriptCapitalH]tin", "[", 
          RowBox[{"0", ",", "0", ",", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "J3"}], ",", "0", ",", "0", ",", "0"}], 
          "]"}]}], 
        RowBox[{
         SuperscriptBox["d", "2"], "+", 
         RowBox[{"d", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "6"}], "+", 
            RowBox[{"4", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "J3"}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{"2", "-", 
            RowBox[{"3", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "J3"}], ")"}]}], "+", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "J3"}], ")"}], "2"]}], ")"}]}]}]]}], 
      "+", 
      RowBox[{
       RowBox[{"\[ScriptCapitalH]tin", "[", 
        RowBox[{"0", ",", "0", ",", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "J3"}], ",", "0", ",", "0", ",", "0"}], 
        "]"}], " ", 
       RowBox[{"\[Xi]", "[", "3", "]"}]}]}], "//", "Factor"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"\[ScriptCapitalH]tin", "[", 
      RowBox[{
      "J1_", ",", "J2_", ",", "J3_", ",", "m12_", ",", "m13_", ",", "m23_"}], 
      "]"}], "/;", 
     RowBox[{
      RowBox[{"J1", ">", "0"}], "&&", 
      RowBox[{"J2", ">", "0"}], "&&", 
      RowBox[{"m12", ">", "0"}]}]}], ":=", 
    RowBox[{
     RowBox[{"\[ScriptCapitalH]tin", "[", 
      RowBox[{
      "J1", ",", "J2", ",", "J3", ",", "m12", ",", "m13", ",", "m23"}], "]"}],
      "=", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"16", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "d", "+", "J1", "+", "J2", "-", "m12"}], 
          ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "m12"}], ")"}], " ", "m13", " ", "m23", 
         " ", 
         RowBox[{"\[ScriptCapitalH]tin", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], "+", "J1"}], ",", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "J2"}], ",", "J3", ",", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "m12"}], ",", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "m13"}], ",", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "m23"}]}], "]"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "d", "+", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "J1"}], ")"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "d", "+", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "J1"}], ")"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "d", "+", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "J2"}], ")"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "d", "+", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "J2"}], ")"}]}]}], ")"}]}]]}], "-", 
      FractionBox[
       RowBox[{"16", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", "d", "+", "J1", "+", "J2", "-", "m12"}], 
         ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "m12"}], ")"}], " ", "m13", " ", 
        RowBox[{"(", 
         RowBox[{"J2", "-", "m12", "-", 
          RowBox[{"2", " ", "m23"}]}], ")"}], " ", 
        RowBox[{"\[ScriptCapitalH]tin", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], "+", "J1"}], ",", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "J2"}], ",", "J3", ",", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "m12"}], ",", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "m13"}], ",", "m23"}], "]"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", "d", "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "J1"}], ")"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "d", "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "J1"}], ")"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", "d", "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "J2"}], ")"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "d", "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "J2"}], ")"}]}]}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"16", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", "d", "+", "J1", "+", "J2", "-", "m12"}], 
         ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "m12"}], ")"}], " ", "m13", " ", 
        RowBox[{"(", 
         RowBox[{"J2", "-", "m12", "-", "m23"}], ")"}], " ", 
        RowBox[{"\[ScriptCapitalH]tin", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], "+", "J1"}], ",", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "J2"}], ",", "J3", ",", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "m12"}], ",", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "m13"}], ",", 
          RowBox[{"1", "+", "m23"}]}], "]"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", "d", "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "J1"}], ")"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "d", "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "J1"}], ")"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", "d", "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "J2"}], ")"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "d", "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "J2"}], ")"}]}]}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"16", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", "d", "+", "J1", "+", "J2", "-", "m12"}], 
         ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "m12"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"J1", "-", "m12", "-", 
          RowBox[{"2", " ", "m13"}]}], ")"}], " ", "m23", " ", 
        RowBox[{"\[ScriptCapitalH]tin", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], "+", "J1"}], ",", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "J2"}], ",", "J3", ",", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "m12"}], ",", "m13", ",", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "m23"}]}], "]"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", "d", "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "J1"}], ")"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "d", "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "J1"}], ")"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", "d", "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "J2"}], ")"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "d", "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "J2"}], ")"}]}]}], ")"}]}]], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "d", "+", "J1", "+", "J2", "-", "m12"}], 
          ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "m12"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["d", "2"], "+", 
           RowBox[{"2", " ", "d", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "5"}], "+", "J1", "+", "J2"}], ")"}]}], "+", 
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "m12"}], ")"}], "2"], "+", "m12", 
              "-", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "m12"}], ")"}], " ", "m13"}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "J2"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "3"}], "+", "m12", "+", "m13"}], ")"}]}], "-", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "m12"}], ")"}], " ", "m23"}], "-", 
              RowBox[{"2", " ", "m13", " ", "m23"}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "J1"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "3"}], "+", "m12", "+", "m23"}], ")"}]}]}], 
             ")"}]}]}], ")"}], " ", 
         RowBox[{"\[ScriptCapitalH]tin", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], "+", "J1"}], ",", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "J2"}], ",", "J3", ",", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "m12"}], ",", "m13", ",", "m23"}], 
          "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "d", "+", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "J1"}], ")"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "d", "+", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "J1"}], ")"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "d", "+", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "J2"}], ")"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "d", "+", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "J2"}], ")"}]}]}], ")"}]}], ")"}]}], 
      "+", 
      FractionBox[
       RowBox[{"16", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", "d", "+", "J1", "+", "J2", "-", "m12"}], 
         ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "m12"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"J1", "-", "m12", "-", "m13"}], ")"}], " ", "m23", " ", 
        RowBox[{"\[ScriptCapitalH]tin", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], "+", "J1"}], ",", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "J2"}], ",", "J3", ",", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "m12"}], ",", 
          RowBox[{"1", "+", "m13"}], ",", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "m23"}]}], "]"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", "d", "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "J1"}], ")"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "d", "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "J1"}], ")"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", "d", "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "J2"}], ")"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "d", "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "J2"}], ")"}]}]}], ")"}]}]], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"4", " ", "m13", " ", "m23", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["d", "2"], "+", 
           RowBox[{"2", " ", "d", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "4"}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "m12"}], ")"}]}], "+", "m13", "+", 
              "m23"}], ")"}]}], "-", 
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "4"}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "m12"}], ")"}], "2"]}], "+", 
              RowBox[{"2", " ", "m13"}], "-", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "J2"}], ")"}], " ", "m13"}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "J1"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "J2", "-", 
                 RowBox[{"2", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", "m12"}], ")"}]}], "-", "m23"}], 
                ")"}]}], "+", 
              RowBox[{"2", " ", "m23"}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "m12"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"3", "-", 
                 RowBox[{"2", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", "J2"}], ")"}]}], "+", "m13", "+",
                  "m23"}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
         RowBox[{"\[ScriptCapitalH]tin", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], "+", "J1"}], ",", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "J2"}], ",", "J3", ",", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "m12"}], ",", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "m13"}], ",", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "m23"}]}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "d", "+", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "J1"}], ")"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "d", "+", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "J1"}], ")"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "d", "+", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "J2"}], ")"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "d", "+", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "J2"}], ")"}]}]}], ")"}]}], ")"}]}], 
      "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"4", " ", "m13", " ", 
         RowBox[{"(", 
          RowBox[{"J2", "-", "m12", "-", "m23"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["d", "2"], "+", 
           RowBox[{"2", " ", "d", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "m12"}], ")"}]}], "+", "m13", "+", 
              RowBox[{"2", " ", "m23"}]}], ")"}]}], "-", 
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "m12"}], ")"}], "2"]}], "+", 
              RowBox[{"2", " ", "m13"}], "-", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "J2"}], ")"}], " ", "m13"}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "J1"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2"}], "+", "J2", "-", 
                 RowBox[{"2", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", "m12"}], ")"}]}], "-", 
                 RowBox[{"2", " ", "m23"}]}], ")"}]}], "+", 
              RowBox[{"4", " ", "m23"}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "m12"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"4", "-", 
                 RowBox[{"2", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", "J2"}], ")"}]}], "+", "m13", "+", 
                 RowBox[{"2", " ", "m23"}]}], ")"}]}]}], ")"}]}]}], ")"}], 
         " ", 
         RowBox[{"\[ScriptCapitalH]tin", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], "+", "J1"}], ",", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "J2"}], ",", "J3", ",", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "m12"}], ",", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "m13"}], ",", "m23"}], "]"}]}], ")"}], 
       "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "d", "+", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "J1"}], ")"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "d", "+", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "J1"}], ")"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "d", "+", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "J2"}], ")"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "d", "+", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "J2"}], ")"}]}]}], ")"}]}], ")"}]}], 
      "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"8", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "d", "+", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "J1"}], ")"}]}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "m12"}], ")"}]}]}], ")"}], " ", "m13", 
         " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "J2"}], ")"}], "2"], "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "m12"}], ")"}], "2"], "+", "m12", "+", 
           "m23", "+", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "m12"}], ")"}], " ", "m23"}], "+", 
           SuperscriptBox["m23", "2"], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "J2"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "m12"}], ")"}]}], "+", 
              RowBox[{"2", " ", "m23"}]}], ")"}]}]}], ")"}], " ", 
         RowBox[{"\[ScriptCapitalH]tin", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], "+", "J1"}], ",", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "J2"}], ",", "J3", ",", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "m12"}], ",", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "m13"}], ",", 
           RowBox[{"1", "+", "m23"}]}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "d", "+", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "J1"}], ")"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "d", "+", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "J1"}], ")"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "d", "+", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "J2"}], ")"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "d", "+", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "J2"}], ")"}]}]}], ")"}]}], ")"}]}], 
      "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{"J1", "-", "m12", "-", "m13"}], ")"}], " ", "m23", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["d", "2"], "+", 
           RowBox[{"2", " ", "d", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "m12"}], ")"}]}], "+", 
              RowBox[{"2", " ", "m13"}], "+", "m23"}], ")"}]}], "-", 
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "m12"}], ")"}], "2"]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "J2"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2"}], "+", "J1", "-", 
                 RowBox[{"2", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", "m12"}], ")"}]}], "-", 
                 RowBox[{"2", " ", "m13"}]}], ")"}]}], "+", 
              RowBox[{"4", " ", "m13"}], "+", 
              RowBox[{"2", " ", "m23"}], "-", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "J1"}], ")"}], " ", "m23"}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "m12"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"4", "-", 
                 RowBox[{"2", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", "J1"}], ")"}]}], "+", 
                 RowBox[{"2", " ", "m13"}], "+", "m23"}], ")"}]}]}], 
             ")"}]}]}], ")"}], " ", 
         RowBox[{"\[ScriptCapitalH]tin", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], "+", "J1"}], ",", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "J2"}], ",", "J3", ",", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "m12"}], ",", "m13", ",", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "m23"}]}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "d", "+", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "J1"}], ")"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "d", "+", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "J1"}], ")"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "d", "+", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "J2"}], ")"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "d", "+", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "J2"}], ")"}]}]}], ")"}]}], ")"}]}], 
      "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"8", " ", 
         RowBox[{"(", 
          RowBox[{"J1", "-", "m12", "-", "m13"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "J2"}], "+", "m12", "+", "m23"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"8", "+", 
           SuperscriptBox["d", "2"], "-", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "J2"}], ")"}]}], "-", 
           RowBox[{"8", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "m12"}], ")"}]}], "+", 
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "J2"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "m12"}], ")"}]}], "-", 
           RowBox[{"4", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "m12"}], ")"}], "2"]}], "-", 
           RowBox[{"4", " ", "m13"}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "J2"}], ")"}], " ", "m13"}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "m12"}], ")"}], " ", "m13"}], "-", 
           RowBox[{"4", " ", "m23"}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "m12"}], ")"}], " ", "m23"}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "J1"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "m12"}], ")"}]}], "+", "m23"}], 
             ")"}]}], "+", 
           RowBox[{"d", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "8"}], "+", "J1", "+", "J2", "+", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "m12"}], ")"}]}], "+", "m13", "+", 
              "m23"}], ")"}]}]}], ")"}], " ", 
         RowBox[{"\[ScriptCapitalH]tin", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], "+", "J1"}], ",", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "J2"}], ",", "J3", ",", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "m12"}], ",", "m13", ",", "m23"}], 
          "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "d", "+", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "J1"}], ")"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "d", "+", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "J1"}], ")"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "d", "+", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "J2"}], ")"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "d", "+", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "J2"}], ")"}]}]}], ")"}]}], ")"}]}], 
      "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"8", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "d", "+", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "J2"}], ")"}]}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "m12"}], ")"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "J1"}], ")"}], "2"], "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "m12"}], ")"}], "2"], "+", "m12", "+", 
           "m13", "+", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "m12"}], ")"}], " ", "m13"}], "+", 
           SuperscriptBox["m13", "2"], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "J1"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "m12"}], ")"}]}], "+", 
              RowBox[{"2", " ", "m13"}]}], ")"}]}]}], ")"}], " ", "m23", " ", 
         RowBox[{"\[ScriptCapitalH]tin", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], "+", "J1"}], ",", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "J2"}], ",", "J3", ",", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "m12"}], ",", 
           RowBox[{"1", "+", "m13"}], ",", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "m23"}]}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "d", "+", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "J1"}], ")"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "d", "+", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "J1"}], ")"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "d", "+", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "J2"}], ")"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "d", "+", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "J2"}], ")"}]}]}], ")"}]}], ")"}]}], 
      "-", 
      FractionBox[
       RowBox[{"16", " ", 
        RowBox[{"(", 
         RowBox[{"J1", "-", "m12", "-", "m13"}], ")"}], " ", "m13", " ", 
        "m23", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "J2"}], "+", "m12", "+", "m23"}], ")"}], " ", 
        RowBox[{"\[ScriptCapitalH]tin", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], "+", "J1"}], ",", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "J2"}], ",", "J3", ",", "m12", ",", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "m13"}], ",", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "m23"}]}], "]"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", "d", "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "J1"}], ")"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "d", "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "J1"}], ")"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", "d", "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "J2"}], ")"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "d", "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "J2"}], ")"}]}]}], ")"}]}]], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"16", " ", 
         RowBox[{"(", 
          RowBox[{"J1", "-", "m12", "-", "m13"}], ")"}], " ", "m13", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "J2"}], ")"}], "2"], "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "m12"}], ")"}], "2"], "+", "m12", "+", 
           "m23", "+", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "m12"}], ")"}], " ", "m23"}], "+", 
           SuperscriptBox["m23", "2"], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "J2"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "m12"}], ")"}]}], "+", 
              RowBox[{"2", " ", "m23"}]}], ")"}]}]}], ")"}], " ", 
         RowBox[{"\[ScriptCapitalH]tin", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], "+", "J1"}], ",", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "J2"}], ",", "J3", ",", "m12", ",", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "m13"}], ",", "m23"}], "]"}]}], ")"}], 
       "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "d", "+", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "J1"}], ")"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "d", "+", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "J1"}], ")"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "d", "+", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "J2"}], ")"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "d", "+", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "J2"}], ")"}]}]}], ")"}]}], ")"}]}], 
      "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"16", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "J1"}], ")"}], "2"], "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "m12"}], ")"}], "2"], "+", "m12", "+", 
           "m13", "+", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "m12"}], ")"}], " ", "m13"}], "+", 
           SuperscriptBox["m13", "2"], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "J1"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "m12"}], ")"}]}], "+", 
              RowBox[{"2", " ", "m13"}]}], ")"}]}]}], ")"}], " ", "m23", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "J2"}], "+", "m12", "+", "m23"}], ")"}], " ", 
         RowBox[{"\[ScriptCapitalH]tin", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], "+", "J1"}], ",", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "J2"}], ",", "J3", ",", "m12", ",", 
           "m13", ",", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "m23"}]}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "d", "+", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "J1"}], ")"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "d", "+", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "J1"}], ")"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "d", "+", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "J2"}], ")"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "d", "+", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "J2"}], ")"}]}]}], ")"}]}], ")"}]}], 
      "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"16", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "J1"}], ")"}], "2"], "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "m12"}], ")"}], "2"], "+", "m12", "+", 
           "m13", "+", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "m12"}], ")"}], " ", "m13"}], "+", 
           SuperscriptBox["m13", "2"], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "J1"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "m12"}], ")"}]}], "+", 
              RowBox[{"2", " ", "m13"}]}], ")"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "J2"}], ")"}], "2"], "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "m12"}], ")"}], "2"], "+", "m12", "+", 
           "m23", "+", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "m12"}], ")"}], " ", "m23"}], "+", 
           SuperscriptBox["m23", "2"], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "J2"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "m12"}], ")"}]}], "+", 
              RowBox[{"2", " ", "m23"}]}], ")"}]}]}], ")"}], " ", 
         RowBox[{"\[ScriptCapitalH]tin", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], "+", "J1"}], ",", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "J2"}], ",", "J3", ",", "m12", ",", 
           "m13", ",", "m23"}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "d", "+", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "J1"}], ")"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "d", "+", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "J1"}], ")"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "d", "+", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "J2"}], ")"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "d", "+", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "J2"}], ")"}]}]}], ")"}]}], ")"}]}], 
      "-", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "4"}], " ", "m13"}], "+", 
          RowBox[{"d", " ", "m13"}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "J1"}], ")"}], " ", "m13"}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "m12"}], ")"}], " ", "m13"}]}], ")"}], 
        " ", 
        RowBox[{"\[ScriptCapitalH]tin", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], "+", "J1"}], ",", "J2", ",", "J3", ",", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "m12"}], ",", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "m13"}], ",", "m23"}], "]"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", "d", "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "J1"}], ")"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "d", "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "J1"}], ")"}]}]}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "4"}], " ", "m13"}], "+", 
          RowBox[{"d", " ", "m13"}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "J1"}], ")"}], " ", "m13"}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "m12"}], ")"}], " ", "m13"}]}], ")"}], 
        " ", 
        RowBox[{"\[ScriptCapitalH]tin", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], "+", "J1"}], ",", "J2", ",", "J3", ",", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "m12"}], ",", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "m13"}], ",", 
          RowBox[{"1", "+", "m23"}]}], "]"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", "d", "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "J1"}], ")"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "d", "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "J1"}], ")"}]}]}], ")"}]}]], "+", 
      RowBox[{
       FractionBox["1", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "d", "+", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "J1"}], ")"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "d", "+", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "J1"}], ")"}]}]}], ")"}]}]], "2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "4"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "J1"}], ")"}]}], "+", 
         RowBox[{"d", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "J1"}], ")"}]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "J1"}], ")"}], "2"]}], "+", 
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "m12"}], ")"}]}], "-", 
         RowBox[{"d", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "m12"}], ")"}]}], "-", 
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "J1"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "m12"}], ")"}]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "m12"}], ")"}], "2"]}], "+", 
         RowBox[{"4", " ", "m13"}], "-", 
         RowBox[{"d", " ", "m13"}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "J1"}], ")"}], " ", "m13"}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "m12"}], ")"}], " ", "m13"}]}], ")"}], 
       " ", 
       RowBox[{"\[ScriptCapitalH]tin", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], "+", "J1"}], ",", "J2", ",", "J3", ",", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "m12"}], ",", "m13", ",", "m23"}], "]"}]}],
       "-", 
      FractionBox[
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "J1"}], ")"}], " ", "m13"}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "m12"}], ")"}], " ", "m13"}], "-", 
          SuperscriptBox["m13", "2"]}], ")"}], " ", 
        RowBox[{"\[ScriptCapitalH]tin", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], "+", "J1"}], ",", "J2", ",", "J3", ",", "m12", 
          ",", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "m13"}], ",", "m23"}], "]"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", "d", "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "J1"}], ")"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "d", "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "J1"}], ")"}]}]}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "J1"}], ")"}], "2"], "-", "J1", "-", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "J1"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "m12"}], ")"}]}], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "m12"}], ")"}], "2"], "+", "m12", "+", 
          "m13", "-", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "J1"}], ")"}], " ", "m13"}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "m12"}], ")"}], " ", "m13"}], "+", 
          SuperscriptBox["m13", "2"]}], ")"}], " ", 
        RowBox[{"\[ScriptCapitalH]tin", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], "+", "J1"}], ",", "J2", ",", "J3", ",", "m12", 
          ",", "m13", ",", "m23"}], "]"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", "d", "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "J1"}], ")"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "d", "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "J1"}], ")"}]}]}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "4"}], " ", "m23"}], "+", 
          RowBox[{"d", " ", "m23"}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "J2"}], ")"}], " ", "m23"}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "m12"}], ")"}], " ", "m23"}]}], ")"}], 
        " ", 
        RowBox[{"\[ScriptCapitalH]tin", "[", 
         RowBox[{"J1", ",", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "J2"}], ",", "J3", ",", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "m12"}], ",", "m13", ",", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "m23"}]}], "]"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", "d", "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "J2"}], ")"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "d", "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "J2"}], ")"}]}]}], ")"}]}]], "+", 
      RowBox[{
       FractionBox["1", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "d", "+", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "J2"}], ")"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "d", "+", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "J2"}], ")"}]}]}], ")"}]}]], "2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "4"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "J2"}], ")"}]}], "+", 
         RowBox[{"d", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "J2"}], ")"}]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "J2"}], ")"}], "2"]}], "+", 
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "m12"}], ")"}]}], "-", 
         RowBox[{"d", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "m12"}], ")"}]}], "-", 
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "J2"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "m12"}], ")"}]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "m12"}], ")"}], "2"]}], "+", 
         RowBox[{"4", " ", "m23"}], "-", 
         RowBox[{"d", " ", "m23"}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "J2"}], ")"}], " ", "m23"}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "m12"}], ")"}], " ", "m23"}]}], ")"}], 
       " ", 
       RowBox[{"\[ScriptCapitalH]tin", "[", 
        RowBox[{"J1", ",", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "J2"}], ",", "J3", ",", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "m12"}], ",", "m13", ",", "m23"}], "]"}]}],
       "+", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "4"}], " ", "m23"}], "+", 
          RowBox[{"d", " ", "m23"}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "J2"}], ")"}], " ", "m23"}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "m12"}], ")"}], " ", "m23"}]}], ")"}], 
        " ", 
        RowBox[{"\[ScriptCapitalH]tin", "[", 
         RowBox[{"J1", ",", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "J2"}], ",", "J3", ",", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "m12"}], ",", 
          RowBox[{"1", "+", "m13"}], ",", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "m23"}]}], "]"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", "d", "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "J2"}], ")"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "d", "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "J2"}], ")"}]}]}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "J2"}], ")"}], " ", "m23"}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "m12"}], ")"}], " ", "m23"}], "-", 
          SuperscriptBox["m23", "2"]}], ")"}], " ", 
        RowBox[{"\[ScriptCapitalH]tin", "[", 
         RowBox[{"J1", ",", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "J2"}], ",", "J3", ",", "m12", ",", "m13",
           ",", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "m23"}]}], "]"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", "d", "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "J2"}], ")"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "d", "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "J2"}], ")"}]}]}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "J2"}], ")"}], "2"], "-", "J2", "-", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "J2"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "m12"}], ")"}]}], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "m12"}], ")"}], "2"], "+", "m12", "+", 
          "m23", "-", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "J2"}], ")"}], " ", "m23"}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "m12"}], ")"}], " ", "m23"}], "+", 
          SuperscriptBox["m23", "2"]}], ")"}], " ", 
        RowBox[{"\[ScriptCapitalH]tin", "[", 
         RowBox[{"J1", ",", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "J2"}], ",", "J3", ",", "m12", ",", "m13",
           ",", "m23"}], "]"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", "d", "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "J2"}], ")"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "d", "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "J2"}], ")"}]}]}], ")"}]}]], "+", 
      RowBox[{
       RowBox[{"\[ScriptCapitalH]tin", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "1"}], "+", "J1"}], ",", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "J2"}], ",", "J3", ",", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "m12"}], ",", "m13", ",", "m23"}], "]"}], 
       " ", 
       RowBox[{"\[Xi]", "[", "4", "]"}]}]}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[ScriptCapitalH]tin", "[", 
     RowBox[{"J1_", ",", "J2_", ",", "J3_", ",", "0", ",", "m13_", ",", "0"}],
      "]"}], "/;", 
    RowBox[{
     RowBox[{"m13", ">", "0"}], "&&", 
     RowBox[{"J1", ">", "0"}], "&&", 
     RowBox[{"J3", ">", "0"}]}]}], ":=", 
   RowBox[{
    RowBox[{"\[ScriptCapitalH]tin", "[", 
     RowBox[{"J1", ",", "J2", ",", "J3", ",", "0", ",", "m13", ",", "0"}], 
     "]"}], "=", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", "d", "+", "J1", "+", "J3", "-", "m13"}], 
           ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "m13"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["d", "2"], "+", 
            RowBox[{"2", " ", "d", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "5"}], "+", "J1", "+", "J3"}], ")"}]}], "+", 
            RowBox[{"4", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "J1"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "3"}], "+", "m13"}], ")"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "J3"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "3"}], "+", "m13"}], ")"}]}], "-", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "m13"}], ")"}], "2"], "+", "m13"}],
               ")"}]}]}], ")"}], " ", 
          RowBox[{"\[ScriptCapitalH]tin", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], "+", "J1"}], ",", "J2", ",", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "J3"}], ",", "0", ",", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "m13"}], ",", "0"}], "]"}]}], ")"}], 
        "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", "d", "+", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "J1"}], ")"}]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "d", "+", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "J1"}], ")"}]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", "d", "+", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "J3"}], ")"}]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "d", "+", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "J3"}], ")"}]}]}], ")"}]}], ")"}]}], 
       ")"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"8", " ", 
        RowBox[{"(", 
         RowBox[{"8", "+", 
          SuperscriptBox["d", "2"], "-", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "J3"}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "J1"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "m13"}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{"d", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "8"}], "+", "J1", "+", "J3", "+", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "m13"}], ")"}]}]}], ")"}]}], "-", 
          RowBox[{"8", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "m13"}], ")"}]}], "+", 
          RowBox[{"4", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "J3"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "m13"}], ")"}]}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "m13"}], ")"}], "2"]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"J1", "-", "m13"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "J3"}], "+", "m13"}], ")"}], " ", 
        RowBox[{"\[ScriptCapitalH]tin", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], "+", "J1"}], ",", "J2", ",", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "J3"}], ",", "0", ",", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "m13"}], ",", "0"}], "]"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", "d", "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "J1"}], ")"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "d", "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "J1"}], ")"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", "d", "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "J3"}], ")"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "d", "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "J3"}], ")"}]}]}], ")"}]}], ")"}]}], 
     "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"16", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "J1"}], ")"}], "2"], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "J1"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "m13"}], ")"}]}]}], ")"}]}], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "m13"}], ")"}], "2"], "+", "m13"}], 
         ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "J3"}], ")"}], "2"], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "J3"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "m13"}], ")"}]}]}], ")"}]}], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "m13"}], ")"}], "2"], "+", "m13"}], 
         ")"}], " ", 
        RowBox[{"\[ScriptCapitalH]tin", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], "+", "J1"}], ",", "J2", ",", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "J3"}], ",", "0", ",", "m13", ",", "0"}], 
         "]"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", "d", "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "J1"}], ")"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "d", "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "J1"}], ")"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", "d", "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "J3"}], ")"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "d", "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "J3"}], ")"}]}]}], ")"}]}], ")"}]}], 
     "+", 
     FractionBox[
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "4"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "J1"}], ")"}]}], "+", 
         RowBox[{"d", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "J1"}], ")"}]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "J1"}], ")"}], "2"]}], "+", 
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "m13"}], ")"}]}], "-", 
         RowBox[{"d", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "m13"}], ")"}]}], "-", 
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "J1"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "m13"}], ")"}]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "m13"}], ")"}], "2"]}]}], ")"}], " ", 
       RowBox[{"\[ScriptCapitalH]tin", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], "+", "J1"}], ",", "J2", ",", "J3", ",", "0", 
         ",", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "m13"}], ",", "0"}], "]"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "4"}], "+", "d", "+", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "J1"}], ")"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "d", "+", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "J1"}], ")"}]}]}], ")"}]}]], "+", 
     FractionBox[
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "J1"}], ")"}], "2"], "-", "J1", "-", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "J1"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "m13"}], ")"}]}], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "m13"}], ")"}], "2"], "+", "m13"}], 
        ")"}], " ", 
       RowBox[{"\[ScriptCapitalH]tin", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], "+", "J1"}], ",", "J2", ",", "J3", ",", "0", 
         ",", "m13", ",", "0"}], "]"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "4"}], "+", "d", "+", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "J1"}], ")"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "d", "+", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "J1"}], ")"}]}]}], ")"}]}]], "+", 
     FractionBox[
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "4"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "J3"}], ")"}]}], "+", 
         RowBox[{"d", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "J3"}], ")"}]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "J3"}], ")"}], "2"]}], "+", 
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "m13"}], ")"}]}], "-", 
         RowBox[{"d", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "m13"}], ")"}]}], "-", 
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "J3"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "m13"}], ")"}]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "m13"}], ")"}], "2"]}]}], ")"}], " ", 
       RowBox[{"\[ScriptCapitalH]tin", "[", 
        RowBox[{"J1", ",", "J2", ",", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "J3"}], ",", "0", ",", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "m13"}], ",", "0"}], "]"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "4"}], "+", "d", "+", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "J3"}], ")"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "d", "+", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "J3"}], ")"}]}]}], ")"}]}]], "+", 
     FractionBox[
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "J3"}], ")"}], "2"], "-", "J3", "-", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "J3"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "m13"}], ")"}]}], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "m13"}], ")"}], "2"], "+", "m13"}], 
        ")"}], " ", 
       RowBox[{"\[ScriptCapitalH]tin", "[", 
        RowBox[{"J1", ",", "J2", ",", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "J3"}], ",", "0", ",", "m13", ",", "0"}], 
        "]"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "4"}], "+", "d", "+", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "J3"}], ")"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "d", "+", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "J3"}], ")"}]}]}], ")"}]}]], "+", 
     RowBox[{
      RowBox[{"\[ScriptCapitalH]tin", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "1"}], "+", "J1"}], ",", "J2", ",", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "J3"}], ",", "0", ",", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "m13"}], ",", "0"}], "]"}], " ", 
      RowBox[{"\[Xi]", "[", "5", "]"}]}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[ScriptCapitalH]tin", "[", 
     RowBox[{
     "J1_", ",", "J2_", ",", "J3_", ",", "0", ",", "m13_", ",", "m23_"}], 
     "]"}], "/;", 
    RowBox[{
     RowBox[{"J1", ">", "0"}], "&&", 
     RowBox[{"J3", ">", "0"}], "&&", 
     RowBox[{"m13", ">", "0"}], "&&", 
     RowBox[{"m23", ">", "0"}]}]}], ":=", 
   RowBox[{
    RowBox[{"\[ScriptCapitalH]tin", "[", 
     RowBox[{"J1", ",", "J2", ",", "J3", ",", "0", ",", "m13", ",", "m23"}], 
     "]"}], "=", 
    RowBox[{
     FractionBox[
      RowBox[{"16", " ", 
       RowBox[{"(", 
        RowBox[{"J1", "-", "m13"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "4"}], "+", "d", "+", "J1", "+", "J3", "-", "m13"}], 
        ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "m13"}], ")"}], " ", "m23", " ", 
       RowBox[{"\[ScriptCapitalH]tin", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], "+", "J1"}], ",", "J2", ",", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "J3"}], ",", "0", ",", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "m13"}], ",", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "m23"}]}], "]"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "4"}], "+", "d", "+", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "J1"}], ")"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "d", "+", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "J1"}], ")"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "4"}], "+", "d", "+", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "J3"}], ")"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "d", "+", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "J3"}], ")"}]}]}], ")"}]}]], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", "d", "+", "J1", "+", "J3", "-", "m13"}], 
         ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "m13"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["d", "2"], "+", 
          RowBox[{"2", " ", "d", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "5"}], "+", "J1", "+", "J3"}], ")"}]}], "+", 
          RowBox[{"4", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "J3"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "3"}], "+", "m13"}], ")"}]}], "-", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "m13"}], ")"}], "2"], "+", "m13", 
             "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "m13"}], ")"}], " ", "m23"}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "J1"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "3"}], "+", "m13", "+", "m23"}], ")"}]}]}], 
            ")"}]}]}], ")"}], " ", 
        RowBox[{"\[ScriptCapitalH]tin", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], "+", "J1"}], ",", "J2", ",", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "J3"}], ",", "0", ",", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "m13"}], ",", "m23"}], "]"}]}], ")"}], 
      "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", "d", "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "J1"}], ")"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "d", "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "J1"}], ")"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", "d", "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "J3"}], ")"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "d", "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "J3"}], ")"}]}]}], ")"}]}], ")"}]}], 
     "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{"J1", "-", "m13"}], ")"}], " ", "m23", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["d", "2"], "+", 
          RowBox[{"2", " ", "d", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3"}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "m13"}], ")"}]}], "+", "m23"}], 
            ")"}]}], "-", 
          RowBox[{"4", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "J3"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", "J1", "-", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "m13"}], ")"}]}]}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "m13"}], ")"}], "2"]}], "+", 
             RowBox[{"2", " ", "m23"}], "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "J1"}], ")"}], " ", "m23"}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "m13"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"4", "-", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "J1"}], ")"}]}], "+", "m23"}], 
               ")"}]}]}], ")"}]}]}], ")"}], " ", 
        RowBox[{"\[ScriptCapitalH]tin", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], "+", "J1"}], ",", "J2", ",", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "J3"}], ",", "0", ",", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "m13"}], ",", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "m23"}]}], "]"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", "d", "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "J1"}], ")"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "d", "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "J1"}], ")"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", "d", "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "J3"}], ")"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "d", "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "J3"}], ")"}]}]}], ")"}]}], ")"}]}], 
     "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"8", " ", 
        RowBox[{"(", 
         RowBox[{"J1", "-", "m13"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "J3"}], "+", "m13", "+", "m23"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"8", "+", 
          SuperscriptBox["d", "2"], "-", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "J3"}], ")"}]}], "-", 
          RowBox[{"8", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "m13"}], ")"}]}], "+", 
          RowBox[{"4", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "J3"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "m13"}], ")"}]}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "m13"}], ")"}], "2"]}], "-", 
          RowBox[{"4", " ", "m23"}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "m13"}], ")"}], " ", "m23"}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "J1"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "m13"}], ")"}]}], "+", "m23"}], 
            ")"}]}], "+", 
          RowBox[{"d", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "8"}], "+", "J1", "+", "J3", "+", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "m13"}], ")"}]}], "+", "m23"}], 
            ")"}]}]}], ")"}], " ", 
        RowBox[{"\[ScriptCapitalH]tin", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], "+", "J1"}], ",", "J2", ",", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "J3"}], ",", "0", ",", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "m13"}], ",", "m23"}], "]"}]}], ")"}], 
      "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", "d", "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "J1"}], ")"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "d", "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "J1"}], ")"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", "d", "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "J3"}], ")"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "d", "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "J3"}], ")"}]}]}], ")"}]}], ")"}]}], 
     "+", 
     FractionBox[
      RowBox[{"16", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "J1"}], ")"}], "2"], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "J1"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "m13"}], ")"}]}]}], ")"}]}], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "m13"}], ")"}], "2"], "+", "m13"}], 
        ")"}], " ", "m23", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "J3"}], "+", "m13", "+", "m23"}], ")"}], " ", 
       RowBox[{"\[ScriptCapitalH]tin", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], "+", "J1"}], ",", "J2", ",", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "J3"}], ",", "0", ",", "m13", ",", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "m23"}]}], "]"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "4"}], "+", "d", "+", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "J1"}], ")"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "d", "+", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "J1"}], ")"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "4"}], "+", "d", "+", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "J3"}], ")"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "d", "+", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "J3"}], ")"}]}]}], ")"}]}]], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"16", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "J1"}], ")"}], "2"], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "J1"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "m13"}], ")"}]}]}], ")"}]}], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "m13"}], ")"}], "2"], "+", "m13"}], 
         ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "J3"}], ")"}], "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "m13"}], ")"}], "2"], "+", "m13", "+", 
          "m23", "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "m13"}], ")"}], " ", "m23"}], "+", 
          SuperscriptBox["m23", "2"], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "J3"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "m13"}], ")"}]}], "+", 
             RowBox[{"2", " ", "m23"}]}], ")"}]}]}], ")"}], " ", 
        RowBox[{"\[ScriptCapitalH]tin", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], "+", "J1"}], ",", "J2", ",", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "J3"}], ",", "0", ",", "m13", ",", 
          "m23"}], "]"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", "d", "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "J1"}], ")"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "d", "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "J1"}], ")"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", "d", "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "J3"}], ")"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "d", "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "J3"}], ")"}]}]}], ")"}]}], ")"}]}], 
     "+", 
     FractionBox[
      RowBox[{"16", " ", 
       RowBox[{"(", 
        RowBox[{"J1", "-", "m13"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "4"}], "+", "d", "+", "J1", "+", "J3", "-", "m13"}], 
        ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "m13"}], ")"}], " ", "m23", " ", 
       RowBox[{"\[ScriptCapitalH]tin", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], "+", "J1"}], ",", "J2", ",", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "J3"}], ",", "1", ",", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "m13"}], ",", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "m23"}]}], "]"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "4"}], "+", "d", "+", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "J1"}], ")"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "d", "+", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "J1"}], ")"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "4"}], "+", "d", "+", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "J3"}], ")"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "d", "+", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "J3"}], ")"}]}]}], ")"}]}]], "-", 
     FractionBox[
      RowBox[{"8", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "4"}], "+", "d", "+", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "J3"}], ")"}]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "m13"}], ")"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "J1"}], ")"}], "2"], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "J1"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "m13"}], ")"}]}]}], ")"}]}], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "m13"}], ")"}], "2"], "+", "m13"}], 
        ")"}], " ", "m23", " ", 
       RowBox[{"\[ScriptCapitalH]tin", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], "+", "J1"}], ",", "J2", ",", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "J3"}], ",", "1", ",", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "m13"}], ",", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "m23"}]}], "]"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "4"}], "+", "d", "+", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "J1"}], ")"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "d", "+", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "J1"}], ")"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "4"}], "+", "d", "+", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "J3"}], ")"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "d", "+", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "J3"}], ")"}]}]}], ")"}]}]], "+", 
     FractionBox[
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "4"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "J1"}], ")"}]}], "+", 
         RowBox[{"d", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "J1"}], ")"}]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "J1"}], ")"}], "2"]}], "+", 
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "m13"}], ")"}]}], "-", 
         RowBox[{"d", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "m13"}], ")"}]}], "-", 
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "J1"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "m13"}], ")"}]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "m13"}], ")"}], "2"]}]}], ")"}], " ", 
       RowBox[{"\[ScriptCapitalH]tin", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], "+", "J1"}], ",", "J2", ",", "J3", ",", "0", 
         ",", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "m13"}], ",", "m23"}], "]"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "4"}], "+", "d", "+", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "J1"}], ")"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "d", "+", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "J1"}], ")"}]}]}], ")"}]}]], "+", 
     FractionBox[
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "J1"}], ")"}], "2"], "-", "J1", "-", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "J1"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "m13"}], ")"}]}], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "m13"}], ")"}], "2"], "+", "m13"}], 
        ")"}], " ", 
       RowBox[{"\[ScriptCapitalH]tin", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], "+", "J1"}], ",", "J2", ",", "J3", ",", "0", 
         ",", "m13", ",", "m23"}], "]"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "4"}], "+", "d", "+", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "J1"}], ")"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "d", "+", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "J1"}], ")"}]}]}], ")"}]}]], "+", 
     FractionBox[
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "4"}], " ", "m23"}], "+", 
         RowBox[{"d", " ", "m23"}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "J3"}], ")"}], " ", "m23"}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "m13"}], ")"}], " ", "m23"}]}], ")"}], 
       " ", 
       RowBox[{"\[ScriptCapitalH]tin", "[", 
        RowBox[{"J1", ",", "J2", ",", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "J3"}], ",", "0", ",", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "m13"}], ",", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "m23"}]}], "]"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "4"}], "+", "d", "+", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "J3"}], ")"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "d", "+", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "J3"}], ")"}]}]}], ")"}]}]], "+", 
     RowBox[{
      FractionBox["1", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", "d", "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "J3"}], ")"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "d", "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "J3"}], ")"}]}]}], ")"}]}]], "2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "4"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "J3"}], ")"}]}], "+", 
        RowBox[{"d", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "J3"}], ")"}]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "J3"}], ")"}], "2"]}], "+", 
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "m13"}], ")"}]}], "-", 
        RowBox[{"d", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "m13"}], ")"}]}], "-", 
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "J3"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "m13"}], ")"}]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "m13"}], ")"}], "2"]}], "+", 
        RowBox[{"4", " ", "m23"}], "-", 
        RowBox[{"d", " ", "m23"}], "-", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "J3"}], ")"}], " ", "m23"}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "m13"}], ")"}], " ", "m23"}]}], ")"}], 
      " ", 
      RowBox[{"\[ScriptCapitalH]tin", "[", 
       RowBox[{"J1", ",", "J2", ",", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "J3"}], ",", "0", ",", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "m13"}], ",", "m23"}], "]"}]}], "+", 
     FractionBox[
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "J3"}], ")"}], " ", "m23"}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "m13"}], ")"}], " ", "m23"}], "-", 
         SuperscriptBox["m23", "2"]}], ")"}], " ", 
       RowBox[{"\[ScriptCapitalH]tin", "[", 
        RowBox[{"J1", ",", "J2", ",", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "J3"}], ",", "0", ",", "m13", ",", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "m23"}]}], "]"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "4"}], "+", "d", "+", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "J3"}], ")"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "d", "+", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "J3"}], ")"}]}]}], ")"}]}]], "+", 
     FractionBox[
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "J3"}], ")"}], "2"], "-", "J3", "-", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "J3"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "m13"}], ")"}]}], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "m13"}], ")"}], "2"], "+", "m13", "+", 
         "m23", "-", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "J3"}], ")"}], " ", "m23"}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "m13"}], ")"}], " ", "m23"}], "+", 
         SuperscriptBox["m23", "2"]}], ")"}], " ", 
       RowBox[{"\[ScriptCapitalH]tin", "[", 
        RowBox[{"J1", ",", "J2", ",", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "J3"}], ",", "0", ",", "m13", ",", "m23"}],
         "]"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "4"}], "+", "d", "+", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "J3"}], ")"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "d", "+", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "J3"}], ")"}]}]}], ")"}]}]], "+", 
     FractionBox[
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "4"}], " ", "m23"}], "+", 
         RowBox[{"d", " ", "m23"}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "J3"}], ")"}], " ", "m23"}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "m13"}], ")"}], " ", "m23"}]}], ")"}], 
       " ", 
       RowBox[{"\[ScriptCapitalH]tin", "[", 
        RowBox[{"J1", ",", "J2", ",", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "J3"}], ",", "1", ",", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "m13"}], ",", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "m23"}]}], "]"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "4"}], "+", "d", "+", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "J3"}], ")"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "d", "+", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "J3"}], ")"}]}]}], ")"}]}]], "+", 
     RowBox[{
      RowBox[{"\[ScriptCapitalH]tin", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "1"}], "+", "J1"}], ",", "J2", ",", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "J3"}], ",", "0", ",", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "m13"}], ",", "m23"}], "]"}], " ", 
      RowBox[{"\[Xi]", "[", "5", "]"}]}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[ScriptCapitalH]tin", "[", 
     RowBox[{"J1_", ",", "J2_", ",", "J3_", ",", "0", ",", "0", ",", "m23_"}],
      "]"}], "/;", 
    RowBox[{
     RowBox[{"J2", ">", "0"}], "&&", 
     RowBox[{"J3", ">", "0"}], "&&", 
     RowBox[{"m23", ">", "0"}]}]}], ":=", 
   RowBox[{
    RowBox[{"\[ScriptCapitalH]tin", "[", 
     RowBox[{"J1", ",", "J2", ",", "J3", ",", "0", ",", "0", ",", "m23"}], 
     "]"}], "=", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", "d", "+", "J2", "+", "J3", "-", "m23"}], 
           ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "m23"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["d", "2"], "+", 
            RowBox[{"2", " ", "d", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "5"}], "+", "J2", "+", "J3"}], ")"}]}], "+", 
            RowBox[{"4", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "J2"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "3"}], "+", "m23"}], ")"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "J3"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "3"}], "+", "m23"}], ")"}]}], "-", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "m23"}], ")"}], "2"], "+", "m23"}],
               ")"}]}]}], ")"}], " ", 
          RowBox[{"\[ScriptCapitalH]tin", "[", 
           RowBox[{"J1", ",", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "J2"}], ",", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "J3"}], ",", "0", ",", "0", ",", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "m23"}]}], "]"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", "d", "+", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "J2"}], ")"}]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "d", "+", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "J2"}], ")"}]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", "d", "+", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "J3"}], ")"}]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "d", "+", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "J3"}], ")"}]}]}], ")"}]}], ")"}]}], 
       ")"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"8", " ", 
        RowBox[{"(", 
         RowBox[{"8", "+", 
          SuperscriptBox["d", "2"], "-", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "J2"}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "J3"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "m23"}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{"d", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "8"}], "+", "J2", "+", "J3", "+", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "m23"}], ")"}]}]}], ")"}]}], "-", 
          RowBox[{"8", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "m23"}], ")"}]}], "+", 
          RowBox[{"4", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "J2"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "m23"}], ")"}]}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "m23"}], ")"}], "2"]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"J3", "-", "m23"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "J2"}], "+", "m23"}], ")"}], " ", 
        RowBox[{"\[ScriptCapitalH]tin", "[", 
         RowBox[{"J1", ",", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "J2"}], ",", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "J3"}], ",", "0", ",", "0", ",", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "m23"}]}], "]"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", "d", "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "J2"}], ")"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "d", "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "J2"}], ")"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", "d", "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "J3"}], ")"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "d", "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "J3"}], ")"}]}]}], ")"}]}], ")"}]}], 
     "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"16", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "J2"}], ")"}], "2"], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "J2"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "m23"}], ")"}]}]}], ")"}]}], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "m23"}], ")"}], "2"], "+", "m23"}], 
         ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "J3"}], ")"}], "2"], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "J3"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "m23"}], ")"}]}]}], ")"}]}], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "m23"}], ")"}], "2"], "+", "m23"}], 
         ")"}], " ", 
        RowBox[{"\[ScriptCapitalH]tin", "[", 
         RowBox[{"J1", ",", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "J2"}], ",", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "J3"}], ",", "0", ",", "0", ",", "m23"}], 
         "]"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", "d", "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "J2"}], ")"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "d", "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "J2"}], ")"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", "d", "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "J3"}], ")"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "d", "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "J3"}], ")"}]}]}], ")"}]}], ")"}]}], 
     "-", 
     FractionBox[
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "4"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "J2"}], ")"}]}], "+", 
         RowBox[{"d", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "J2"}], ")"}]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "J2"}], ")"}], "2"]}], "+", 
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "m23"}], ")"}]}], "-", 
         RowBox[{"d", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "m23"}], ")"}]}], "-", 
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "J2"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "m23"}], ")"}]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "m23"}], ")"}], "2"]}]}], ")"}], " ", 
       RowBox[{"\[ScriptCapitalH]tin", "[", 
        RowBox[{"J1", ",", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "J2"}], ",", "J3", ",", "0", ",", "0", ",", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "m23"}]}], "]"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "4"}], "+", "d", "+", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "J2"}], ")"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "d", "+", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "J2"}], ")"}]}]}], ")"}]}]], "+", 
     FractionBox[
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "J2"}], ")"}], "2"], "-", "J2", "-", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "J2"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "m23"}], ")"}]}], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "m23"}], ")"}], "2"], "+", "m23"}], 
        ")"}], " ", 
       RowBox[{"\[ScriptCapitalH]tin", "[", 
        RowBox[{"J1", ",", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "J2"}], ",", "J3", ",", "0", ",", "0", ",",
          "m23"}], "]"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "4"}], "+", "d", "+", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "J2"}], ")"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "d", "+", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "J2"}], ")"}]}]}], ")"}]}]], "-", 
     FractionBox[
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "4"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "J3"}], ")"}]}], "+", 
         RowBox[{"d", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "J3"}], ")"}]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "J3"}], ")"}], "2"]}], "+", 
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "m23"}], ")"}]}], "-", 
         RowBox[{"d", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "m23"}], ")"}]}], "-", 
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "J3"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "m23"}], ")"}]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "m23"}], ")"}], "2"]}]}], ")"}], " ", 
       RowBox[{"\[ScriptCapitalH]tin", "[", 
        RowBox[{"J1", ",", "J2", ",", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "J3"}], ",", "0", ",", "0", ",", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "m23"}]}], "]"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "4"}], "+", "d", "+", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "J3"}], ")"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "d", "+", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "J3"}], ")"}]}]}], ")"}]}]], "+", 
     FractionBox[
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "J3"}], ")"}], "2"], "-", "J3", "-", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "J3"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "m23"}], ")"}]}], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "m23"}], ")"}], "2"], "+", "m23"}], 
        ")"}], " ", 
       RowBox[{"\[ScriptCapitalH]tin", "[", 
        RowBox[{"J1", ",", "J2", ",", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "J3"}], ",", "0", ",", "0", ",", "m23"}], 
        "]"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "4"}], "+", "d", "+", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "J3"}], ")"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "d", "+", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "J3"}], ")"}]}]}], ")"}]}]], "+", 
     RowBox[{
      RowBox[{"\[ScriptCapitalH]tin", "[", 
       RowBox[{"J1", ",", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "J2"}], ",", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "J3"}], ",", "0", ",", "0", ",", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "m23"}]}], "]"}], " ", 
      RowBox[{"\[Xi]", "[", "6", "]"}]}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[ScriptCapitalH]tin", "[", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "]"}], 
   "=", "1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[ScriptCapitalH]tin", "[", 
     RowBox[{
     "J1_", ",", "J2_", ",", "J3_", ",", "m12_", ",", "m13_", ",", "m23_"}], 
     "]"}], "/;", 
    RowBox[{
     RowBox[{"J1", "<", "0"}], "||", 
     RowBox[{"J2", "<", "0"}], "||", 
     RowBox[{"J3", "<", "0"}]}]}], ":=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[ScriptCapitalH]tin", "[", 
     RowBox[{
     "J1_", ",", "J2_", ",", "J3_", ",", "m12_", ",", "m13_", ",", "m23_"}], 
     "]"}], "/;", 
    RowBox[{"m12", ">", 
     RowBox[{"Min", "[", 
      RowBox[{"J1", ",", "J2"}], "]"}]}]}], ":=", "0"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[ScriptCapitalH]tin", "[", 
     RowBox[{
     "J1_", ",", "J2_", ",", "J3_", ",", "m12_", ",", "m13_", ",", "m23_"}], 
     "]"}], "/;", 
    RowBox[{"m13", ">", 
     RowBox[{"Min", "[", 
      RowBox[{"J1", ",", "J3"}], "]"}]}]}], ":=", "0"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[ScriptCapitalH]tin", "[", 
     RowBox[{
     "J1_", ",", "J2_", ",", "J3_", ",", "m12_", ",", "m13_", ",", "m23_"}], 
     "]"}], "/;", 
    RowBox[{"m23", ">", 
     RowBox[{"Min", "[", 
      RowBox[{"J2", ",", "J3"}], "]"}]}]}], ":=", "0"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[ScriptCapitalH]tin", "[", 
     RowBox[{
     "J1_", ",", "J2_", ",", "J3_", ",", "m12_", ",", "m13_", ",", "m23_"}], 
     "]"}], "/;", 
    RowBox[{
     RowBox[{
      RowBox[{"m23", "+", "m12"}], ">", "J2"}], "||", 
     RowBox[{
      RowBox[{"m13", "+", "m12"}], ">", "J1"}], "||", 
     RowBox[{
      RowBox[{"m13", "+", "m23"}], ">", "J3"}]}]}], ":=", "0"}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.822390378811097*^9, 3.822390422953617*^9}, {
   3.822390701938439*^9, 3.822390720513636*^9}, {3.82241375038686*^9, 
   3.822413849653182*^9}, 3.822413971984829*^9, {3.8224140137572947`*^9, 
   3.822414025979307*^9}, {3.822414062709876*^9, 3.822414098915316*^9}, {
   3.822414173289559*^9, 3.822414292095039*^9}, {3.822414497879088*^9, 
   3.8224145077280493`*^9}, {3.8224157302199306`*^9, 
   3.8224157855075083`*^9}, {3.822415829699436*^9, 3.822415860585929*^9}, {
   3.8224158955269537`*^9, 3.822415918475452*^9}, {3.822426002748411*^9, 
   3.822426025091239*^9}, {3.822455958772903*^9, 3.822455959033697*^9}, {
   3.8224564549746237`*^9, 3.822456455251581*^9}, {3.8224567798725243`*^9, 
   3.822456806548149*^9}, {3.822457140200267*^9, 3.822457147361021*^9}, {
   3.822457207052355*^9, 3.822457214978006*^9}, {3.822457275328473*^9, 
   3.822457282966675*^9}, {3.8224574561157827`*^9, 3.8224575137456913`*^9}, {
   3.8224577432519417`*^9, 3.822457753927134*^9}, {3.822458321058622*^9, 
   3.8224583474631433`*^9}, {3.822458509554717*^9, 3.82245852304032*^9}, {
   3.82245874730821*^9, 3.822458747635846*^9}, {3.822458882392167*^9, 
   3.822458940334745*^9}, {3.822459065016059*^9, 3.8224590978354883`*^9}, {
   3.8225064029632807`*^9, 3.822506447745001*^9}, {3.82250768882155*^9, 
   3.822507707403389*^9}, {3.822507896985631*^9, 3.82250790115726*^9}, {
   3.8225081062534113`*^9, 3.822508108594578*^9}, 3.8225081761511374`*^9, {
   3.822508218446885*^9, 3.822508232175902*^9}, {3.822508273471313*^9, 
   3.82250828541481*^9}, {3.8225083425315313`*^9, 3.8225083426357822`*^9}, {
   3.822508730692155*^9, 3.822508761603067*^9}, {3.822510368696821*^9, 
   3.8225103756738253`*^9}, {3.822510462005397*^9, 3.822510496321711*^9}, {
   3.845453835580554*^9, 3.845453871144574*^9}, {3.845453948134488*^9, 
   3.8454539559656982`*^9}},ExpressionUUID->"0f8fdd53-2979-4928-98ee-\
2ba58a157b5e"]
}, Closed]],

Cell[CellGroupData[{

Cell["\<\
Relations for the product between the angular function and the angles (Eq. \
(120)).\
\>", "Subsubsection",
 CellChangeTimes->{{3.841995204988369*^9, 3.8419952097737827`*^9}, {
  3.8454543002893724`*^9, 
  3.845454342947193*^9}},ExpressionUUID->"d53335b6-eea0-44f4-8ccf-\
f0aa2a1c68f9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ruleproduct\[ScriptCapitalH]\[Xi]", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"\[ScriptCapitalH]", "[", 
        RowBox[{
        "J1_", ",", "J2_", ",", "J3_", ",", "m12_", ",", "m13_", ",", 
         "m23_"}], "]"}], " ", 
       RowBox[{"\[Xi]", "[", "1", "]"}]}], "\[RuleDelayed]", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"4", " ", "m12", " ", "m13", " ", 
          RowBox[{"\[ScriptCapitalH]", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "+", "J1"}], ",", "J2", ",", "J3", ",", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "m12"}], ",", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "m13"}], ",", "m23"}], "]"}]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", "d", "+", 
            RowBox[{"2", " ", "J1"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "d", "+", 
            RowBox[{"2", " ", "J1"}]}], ")"}]}]]}], "+", 
       FractionBox[
        RowBox[{"4", " ", "m12", " ", "m13", " ", 
         RowBox[{"\[ScriptCapitalH]", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "1"}], "+", "J1"}], ",", "J2", ",", "J3", ",", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "m12"}], ",", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "m13"}], ",", 
           RowBox[{"1", "+", "m23"}]}], "]"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "d", "+", 
           RowBox[{"2", " ", "J1"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "d", "+", 
           RowBox[{"2", " ", "J1"}]}], ")"}]}]], "-", 
       FractionBox[
        RowBox[{"2", " ", "m12", " ", 
         RowBox[{"(", 
          RowBox[{"d", "+", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "m12", "+", "m13"}], ")"}]}]}], ")"}], 
         " ", 
         RowBox[{"\[ScriptCapitalH]", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "1"}], "+", "J1"}], ",", "J2", ",", "J3", ",", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "m12"}], ",", "m13", ",", "m23"}], 
          "]"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "d", "+", 
           RowBox[{"2", " ", "J1"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "d", "+", 
           RowBox[{"2", " ", "J1"}]}], ")"}]}]], "-", 
       FractionBox[
        RowBox[{"2", " ", "m13", " ", 
         RowBox[{"(", 
          RowBox[{"d", "+", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "m12", "+", "m13"}], ")"}]}]}], ")"}], 
         " ", 
         RowBox[{"\[ScriptCapitalH]", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "1"}], "+", "J1"}], ",", "J2", ",", "J3", ",", "m12",
            ",", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "m13"}], ",", "m23"}], "]"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "d", "+", 
           RowBox[{"2", " ", "J1"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "d", "+", 
           RowBox[{"2", " ", "J1"}]}], ")"}]}]], "+", 
       FractionBox[
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{"J1", "-", "m12", "-", "m13"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", "d", "+", "J1", "+", "m12", "+", "m13"}], 
          ")"}], " ", 
         RowBox[{"\[ScriptCapitalH]", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "1"}], "+", "J1"}], ",", "J2", ",", "J3", ",", "m12",
            ",", "m13", ",", "m23"}], "]"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "d", "+", 
           RowBox[{"2", " ", "J1"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "d", "+", 
           RowBox[{"2", " ", "J1"}]}], ")"}]}]], "+", 
       RowBox[{"\[ScriptCapitalH]", "[", 
        RowBox[{
         RowBox[{"1", "+", "J1"}], ",", "J2", ",", "J3", ",", "m12", ",", 
         "m13", ",", "m23"}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"\[ScriptCapitalH]", "[", 
        RowBox[{
        "J1_", ",", "J2_", ",", "J3_", ",", "m12_", ",", "m13_", ",", 
         "m23_"}], "]"}], " ", 
       RowBox[{"\[Xi]", "[", "2", "]"}]}], "\[RuleDelayed]", 
      RowBox[{
       FractionBox[
        RowBox[{"4", " ", "m12", " ", "m23", " ", 
         RowBox[{"\[ScriptCapitalH]", "[", 
          RowBox[{"J1", ",", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "J2"}], ",", "J3", ",", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "m12"}], ",", "m13", ",", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "m23"}]}], "]"}]}], 
        RowBox[{"8", "-", 
         RowBox[{"6", " ", "d"}], "+", 
         SuperscriptBox["d", "2"], "-", 
         RowBox[{"12", " ", "J2"}], "+", 
         RowBox[{"4", " ", "d", " ", "J2"}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["J2", "2"]}]}]], "-", 
       FractionBox[
        RowBox[{"2", " ", "m12", " ", 
         RowBox[{"(", 
          RowBox[{"d", "+", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "m12", "+", "m23"}], ")"}]}]}], ")"}], 
         " ", 
         RowBox[{"\[ScriptCapitalH]", "[", 
          RowBox[{"J1", ",", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "J2"}], ",", "J3", ",", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "m12"}], ",", "m13", ",", "m23"}], 
          "]"}]}], 
        RowBox[{
         SuperscriptBox["d", "2"], "+", 
         RowBox[{"d", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "6"}], "+", 
            RowBox[{"4", " ", "J2"}]}], ")"}]}], "+", 
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{"2", "-", 
            RowBox[{"3", " ", "J2"}], "+", 
            SuperscriptBox["J2", "2"]}], ")"}]}]}]], "+", 
       FractionBox[
        RowBox[{"4", " ", "m12", " ", "m23", " ", 
         RowBox[{"\[ScriptCapitalH]", "[", 
          RowBox[{"J1", ",", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "J2"}], ",", "J3", ",", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "m12"}], ",", 
           RowBox[{"1", "+", "m13"}], ",", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "m23"}]}], "]"}]}], 
        RowBox[{"8", "-", 
         RowBox[{"6", " ", "d"}], "+", 
         SuperscriptBox["d", "2"], "-", 
         RowBox[{"12", " ", "J2"}], "+", 
         RowBox[{"4", " ", "d", " ", "J2"}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["J2", "2"]}]}]], "+", 
       FractionBox[
        RowBox[{"2", " ", "m23", " ", 
         RowBox[{"(", 
          RowBox[{"d", "+", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "m12", "+", "m23"}], ")"}]}]}], ")"}], 
         " ", 
         RowBox[{"\[ScriptCapitalH]", "[", 
          RowBox[{"J1", ",", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "J2"}], ",", "J3", ",", "m12", ",", 
           "m13", ",", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "m23"}]}], "]"}]}], 
        RowBox[{
         SuperscriptBox["d", "2"], "+", 
         RowBox[{"d", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "6"}], "+", 
            RowBox[{"4", " ", "J2"}]}], ")"}]}], "+", 
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{"2", "-", 
            RowBox[{"3", " ", "J2"}], "+", 
            SuperscriptBox["J2", "2"]}], ")"}]}]}]], "+", 
       FractionBox[
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{"J2", "-", "m12", "-", "m23"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", "d", "+", "J2", "+", "m12", "+", "m23"}], 
          ")"}], " ", 
         RowBox[{"\[ScriptCapitalH]", "[", 
          RowBox[{"J1", ",", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "J2"}], ",", "J3", ",", "m12", ",", 
           "m13", ",", "m23"}], "]"}]}], 
        RowBox[{
         SuperscriptBox["d", "2"], "+", 
         RowBox[{"d", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "6"}], "+", 
            RowBox[{"4", " ", "J2"}]}], ")"}]}], "+", 
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{"2", "-", 
            RowBox[{"3", " ", "J2"}], "+", 
            SuperscriptBox["J2", "2"]}], ")"}]}]}]], "+", 
       RowBox[{"\[ScriptCapitalH]", "[", 
        RowBox[{"J1", ",", 
         RowBox[{"1", "+", "J2"}], ",", "J3", ",", "m12", ",", "m13", ",", 
         "m23"}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"\[ScriptCapitalH]", "[", 
        RowBox[{
        "J1_", ",", "J2_", ",", "J3_", ",", "m12_", ",", "m13_", ",", 
         "m23_"}], "]"}], " ", 
       RowBox[{"\[Xi]", "[", "3", "]"}]}], "\[RuleDelayed]", 
      RowBox[{
       FractionBox[
        RowBox[{"4", " ", "m13", " ", "m23", " ", 
         RowBox[{"\[ScriptCapitalH]", "[", 
          RowBox[{"J1", ",", "J2", ",", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "J3"}], ",", "m12", ",", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "m13"}], ",", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "m23"}]}], "]"}]}], 
        RowBox[{"8", "-", 
         RowBox[{"6", " ", "d"}], "+", 
         SuperscriptBox["d", "2"], "-", 
         RowBox[{"12", " ", "J3"}], "+", 
         RowBox[{"4", " ", "d", " ", "J3"}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["J3", "2"]}]}]], "-", 
       FractionBox[
        RowBox[{"2", " ", "m13", " ", 
         RowBox[{"(", 
          RowBox[{"d", "+", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "m13", "+", "m23"}], ")"}]}]}], ")"}], 
         " ", 
         RowBox[{"\[ScriptCapitalH]", "[", 
          RowBox[{"J1", ",", "J2", ",", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "J3"}], ",", "m12", ",", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "m13"}], ",", "m23"}], "]"}]}], 
        RowBox[{
         SuperscriptBox["d", "2"], "+", 
         RowBox[{"d", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "6"}], "+", 
            RowBox[{"4", " ", "J3"}]}], ")"}]}], "+", 
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{"2", "-", 
            RowBox[{"3", " ", "J3"}], "+", 
            SuperscriptBox["J3", "2"]}], ")"}]}]}]], "+", 
       FractionBox[
        RowBox[{"2", " ", "m23", " ", 
         RowBox[{"(", 
          RowBox[{"d", "+", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "m13", "+", "m23"}], ")"}]}]}], ")"}], 
         " ", 
         RowBox[{"\[ScriptCapitalH]", "[", 
          RowBox[{"J1", ",", "J2", ",", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "J3"}], ",", "m12", ",", "m13", ",", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "m23"}]}], "]"}]}], 
        RowBox[{
         SuperscriptBox["d", "2"], "+", 
         RowBox[{"d", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "6"}], "+", 
            RowBox[{"4", " ", "J3"}]}], ")"}]}], "+", 
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{"2", "-", 
            RowBox[{"3", " ", "J3"}], "+", 
            SuperscriptBox["J3", "2"]}], ")"}]}]}]], "+", 
       FractionBox[
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{"J3", "-", "m13", "-", "m23"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", "d", "+", "J3", "+", "m13", "+", "m23"}], 
          ")"}], " ", 
         RowBox[{"\[ScriptCapitalH]", "[", 
          RowBox[{"J1", ",", "J2", ",", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "J3"}], ",", "m12", ",", "m13", ",", 
           "m23"}], "]"}]}], 
        RowBox[{
         SuperscriptBox["d", "2"], "+", 
         RowBox[{"d", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "6"}], "+", 
            RowBox[{"4", " ", "J3"}]}], ")"}]}], "+", 
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{"2", "-", 
            RowBox[{"3", " ", "J3"}], "+", 
            SuperscriptBox["J3", "2"]}], ")"}]}]}]], "+", 
       FractionBox[
        RowBox[{"4", " ", "m13", " ", "m23", " ", 
         RowBox[{"\[ScriptCapitalH]", "[", 
          RowBox[{"J1", ",", "J2", ",", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "J3"}], ",", 
           RowBox[{"1", "+", "m12"}], ",", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "m13"}], ",", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "m23"}]}], "]"}]}], 
        RowBox[{"8", "-", 
         RowBox[{"6", " ", "d"}], "+", 
         SuperscriptBox["d", "2"], "-", 
         RowBox[{"12", " ", "J3"}], "+", 
         RowBox[{"4", " ", "d", " ", "J3"}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["J3", "2"]}]}]], "+", 
       RowBox[{"\[ScriptCapitalH]", "[", 
        RowBox[{"J1", ",", "J2", ",", 
         RowBox[{"1", "+", "J3"}], ",", "m12", ",", "m13", ",", "m23"}], 
        "]"}]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"\[ScriptCapitalH]", "[", 
        RowBox[{
        "J1_", ",", "J2_", ",", "J3_", ",", "m12_", ",", "m13_", ",", 
         "m23_"}], "]"}], " ", 
       RowBox[{"\[Xi]", "[", "4", "]"}]}], "\[RuleDelayed]", 
      RowBox[{
       FractionBox[
        RowBox[{"16", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", "d", "+", "J1", "+", "J2", "-", "m12"}], 
          ")"}], " ", "m12", " ", "m13", " ", "m23", " ", 
         RowBox[{"\[ScriptCapitalH]", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "1"}], "+", "J1"}], ",", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "J2"}], ",", "J3", ",", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "m12"}], ",", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "m13"}], ",", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "m23"}]}], "]"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "d", "+", 
           RowBox[{"2", " ", "J1"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "d", "+", 
           RowBox[{"2", " ", "J1"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "d", "+", 
           RowBox[{"2", " ", "J2"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "d", "+", 
           RowBox[{"2", " ", "J2"}]}], ")"}]}]], "+", 
       FractionBox[
        RowBox[{"16", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", "d", "+", "J1", "+", "J2", "-", "m12"}], 
          ")"}], " ", "m12", " ", "m13", " ", 
         RowBox[{"(", 
          RowBox[{"J2", "-", "m12", "-", 
           RowBox[{"2", " ", "m23"}]}], ")"}], " ", 
         RowBox[{"\[ScriptCapitalH]", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "1"}], "+", "J1"}], ",", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "J2"}], ",", "J3", ",", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "m12"}], ",", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "m13"}], ",", "m23"}], "]"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "d", "+", 
           RowBox[{"2", " ", "J1"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "d", "+", 
           RowBox[{"2", " ", "J1"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "d", "+", 
           RowBox[{"2", " ", "J2"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "d", "+", 
           RowBox[{"2", " ", "J2"}]}], ")"}]}]], "-", 
       FractionBox[
        RowBox[{"16", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", "d", "+", "J1", "+", "J2", "-", "m12"}], 
          ")"}], " ", "m12", " ", "m13", " ", 
         RowBox[{"(", 
          RowBox[{"J2", "-", "m12", "-", "m23"}], ")"}], " ", 
         RowBox[{"\[ScriptCapitalH]", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "1"}], "+", "J1"}], ",", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "J2"}], ",", "J3", ",", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "m12"}], ",", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "m13"}], ",", 
           RowBox[{"1", "+", "m23"}]}], "]"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "d", "+", 
           RowBox[{"2", " ", "J1"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "d", "+", 
           RowBox[{"2", " ", "J1"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "d", "+", 
           RowBox[{"2", " ", "J2"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "d", "+", 
           RowBox[{"2", " ", "J2"}]}], ")"}]}]], "-", 
       FractionBox[
        RowBox[{"16", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", "d", "+", "J1", "+", "J2", "-", "m12"}], 
          ")"}], " ", "m12", " ", 
         RowBox[{"(", 
          RowBox[{"J1", "-", "m12", "-", 
           RowBox[{"2", " ", "m13"}]}], ")"}], " ", "m23", " ", 
         RowBox[{"\[ScriptCapitalH]", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "1"}], "+", "J1"}], ",", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "J2"}], ",", "J3", ",", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "m12"}], ",", "m13", ",", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "m23"}]}], "]"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "d", "+", 
           RowBox[{"2", " ", "J1"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "d", "+", 
           RowBox[{"2", " ", "J1"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "d", "+", 
           RowBox[{"2", " ", "J2"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "d", "+", 
           RowBox[{"2", " ", "J2"}]}], ")"}]}]], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", "d", "+", "J1", "+", "J2", "-", "m12"}], 
           ")"}], " ", "m12", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["d", "2"], "+", 
            RowBox[{"2", " ", "d", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3"}], "+", "J1", "+", "J2"}], ")"}]}], "+", 
            RowBox[{"4", " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", "m12", "-", 
               SuperscriptBox["m12", "2"], "-", 
               RowBox[{"m12", " ", "m13"}], "+", 
               RowBox[{"J2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2"}], "+", "m12", "+", "m13"}], ")"}]}], "-", 
               RowBox[{"m12", " ", "m23"}], "-", 
               RowBox[{"2", " ", "m13", " ", "m23"}], "+", 
               RowBox[{"J1", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2"}], "+", "m12", "+", "m23"}], ")"}]}]}], 
              ")"}]}]}], ")"}], " ", 
          RowBox[{"\[ScriptCapitalH]", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "+", "J1"}], ",", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "J2"}], ",", "J3", ",", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "m12"}], ",", "m13", ",", "m23"}], 
           "]"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", "d", "+", 
            RowBox[{"2", " ", "J1"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "d", "+", 
            RowBox[{"2", " ", "J1"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", "d", "+", 
            RowBox[{"2", " ", "J2"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "d", "+", 
            RowBox[{"2", " ", "J2"}]}], ")"}]}], ")"}]}], "-", 
       FractionBox[
        RowBox[{"16", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", "d", "+", "J1", "+", "J2", "-", "m12"}], 
          ")"}], " ", "m12", " ", 
         RowBox[{"(", 
          RowBox[{"J1", "-", "m12", "-", "m13"}], ")"}], " ", "m23", " ", 
         RowBox[{"\[ScriptCapitalH]", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "1"}], "+", "J1"}], ",", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "J2"}], ",", "J3", ",", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "m12"}], ",", 
           RowBox[{"1", "+", "m13"}], ",", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "m23"}]}], "]"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "d", "+", 
           RowBox[{"2", " ", "J1"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "d", "+", 
           RowBox[{"2", " ", "J1"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "d", "+", 
           RowBox[{"2", " ", "J2"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "d", "+", 
           RowBox[{"2", " ", "J2"}]}], ")"}]}]], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"4", " ", "m13", " ", "m23", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["d", "2"], "+", 
            RowBox[{"2", " ", "d", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "4"}], "+", 
               RowBox[{"2", " ", "m12"}], "+", "m13", "+", "m23"}], ")"}]}], 
            "-", 
            RowBox[{"4", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "4"}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["m12", "2"]}], "+", 
               RowBox[{"2", " ", "m13"}], "-", 
               RowBox[{"J2", " ", "m13"}], "+", 
               RowBox[{"J1", " ", 
                RowBox[{"(", 
                 RowBox[{"J2", "-", 
                  RowBox[{"2", " ", "m12"}], "-", "m23"}], ")"}]}], "+", 
               RowBox[{"2", " ", "m23"}], "+", 
               RowBox[{"m12", " ", 
                RowBox[{"(", 
                 RowBox[{"3", "-", 
                  RowBox[{"2", " ", "J2"}], "+", "m13", "+", "m23"}], 
                 ")"}]}]}], ")"}]}]}], ")"}], " ", 
          RowBox[{"\[ScriptCapitalH]", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "+", "J1"}], ",", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "J2"}], ",", "J3", ",", "m12", ",", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "m13"}], ",", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "m23"}]}], "]"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", "d", "+", 
            RowBox[{"2", " ", "J1"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "d", "+", 
            RowBox[{"2", " ", "J1"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", "d", "+", 
            RowBox[{"2", " ", "J2"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "d", "+", 
            RowBox[{"2", " ", "J2"}]}], ")"}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"4", " ", "m13", " ", 
          RowBox[{"(", 
           RowBox[{"J2", "-", "m12", "-", "m23"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["d", "2"], "+", 
            RowBox[{"2", " ", "d", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3"}], "+", 
               RowBox[{"2", " ", "m12"}], "+", "m13", "+", 
               RowBox[{"2", " ", "m23"}]}], ")"}]}], "-", 
            RowBox[{"4", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["m12", "2"]}], "+", 
               RowBox[{"2", " ", "m13"}], "-", 
               RowBox[{"J2", " ", "m13"}], "+", 
               RowBox[{"J1", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "J2", "-", 
                  RowBox[{"2", " ", "m12"}], "-", 
                  RowBox[{"2", " ", "m23"}]}], ")"}]}], "+", 
               RowBox[{"4", " ", "m23"}], "+", 
               RowBox[{"m12", " ", 
                RowBox[{"(", 
                 RowBox[{"4", "-", 
                  RowBox[{"2", " ", "J2"}], "+", "m13", "+", 
                  RowBox[{"2", " ", "m23"}]}], ")"}]}]}], ")"}]}]}], ")"}], 
          " ", 
          RowBox[{"\[ScriptCapitalH]", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "+", "J1"}], ",", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "J2"}], ",", "J3", ",", "m12", ",", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "m13"}], ",", "m23"}], "]"}]}], ")"}], 
        "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", "d", "+", 
            RowBox[{"2", " ", "J1"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "d", "+", 
            RowBox[{"2", " ", "J1"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", "d", "+", 
            RowBox[{"2", " ", "J2"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "d", "+", 
            RowBox[{"2", " ", "J2"}]}], ")"}]}], ")"}]}], "+", 
       FractionBox[
        RowBox[{"8", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "d", "+", 
           RowBox[{"2", " ", "J1"}], "-", 
           RowBox[{"2", " ", "m12"}]}], ")"}], " ", "m13", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["J2", "2"], "+", "m12", "+", 
           SuperscriptBox["m12", "2"], "+", "m23", "+", 
           RowBox[{"2", " ", "m12", " ", "m23"}], "+", 
           SuperscriptBox["m23", "2"], "-", 
           RowBox[{"J2", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "m12"}], "+", 
              RowBox[{"2", " ", "m23"}]}], ")"}]}]}], ")"}], " ", 
         RowBox[{"\[ScriptCapitalH]", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "1"}], "+", "J1"}], ",", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "J2"}], ",", "J3", ",", "m12", ",", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "m13"}], ",", 
           RowBox[{"1", "+", "m23"}]}], "]"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "d", "+", 
           RowBox[{"2", " ", "J1"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "d", "+", 
           RowBox[{"2", " ", "J1"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "d", "+", 
           RowBox[{"2", " ", "J2"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "d", "+", 
           RowBox[{"2", " ", "J2"}]}], ")"}]}]], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{"J1", "-", "m12", "-", "m13"}], ")"}], " ", "m23", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["d", "2"], "+", 
            RowBox[{"2", " ", "d", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3"}], "+", 
               RowBox[{"2", " ", "m12"}], "+", 
               RowBox[{"2", " ", "m13"}], "+", "m23"}], ")"}]}], "-", 
            RowBox[{"4", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["m12", "2"]}], "+", 
               RowBox[{"J2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "J1", "-", 
                  RowBox[{"2", " ", "m12"}], "-", 
                  RowBox[{"2", " ", "m13"}]}], ")"}]}], "+", 
               RowBox[{"4", " ", "m13"}], "+", 
               RowBox[{"2", " ", "m23"}], "-", 
               RowBox[{"J1", " ", "m23"}], "+", 
               RowBox[{"m12", " ", 
                RowBox[{"(", 
                 RowBox[{"4", "-", 
                  RowBox[{"2", " ", "J1"}], "+", 
                  RowBox[{"2", " ", "m13"}], "+", "m23"}], ")"}]}]}], 
              ")"}]}]}], ")"}], " ", 
          RowBox[{"\[ScriptCapitalH]", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "+", "J1"}], ",", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "J2"}], ",", "J3", ",", "m12", ",", 
            "m13", ",", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "m23"}]}], "]"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", "d", "+", 
            RowBox[{"2", " ", "J1"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "d", "+", 
            RowBox[{"2", " ", "J1"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", "d", "+", 
            RowBox[{"2", " ", "J2"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "d", "+", 
            RowBox[{"2", " ", "J2"}]}], ")"}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"8", " ", 
          RowBox[{"(", 
           RowBox[{"J1", "-", "m12", "-", "m13"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "J2"}], "+", "m12", "+", "m23"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"8", "+", 
            SuperscriptBox["d", "2"], "-", 
            RowBox[{"2", " ", "J2"}], "-", 
            RowBox[{"8", " ", "m12"}], "+", 
            RowBox[{"4", " ", "J2", " ", "m12"}], "-", 
            RowBox[{"4", " ", 
             SuperscriptBox["m12", "2"]}], "-", 
            RowBox[{"4", " ", "m13"}], "+", 
            RowBox[{"2", " ", "J2", " ", "m13"}], "-", 
            RowBox[{"2", " ", "m12", " ", "m13"}], "-", 
            RowBox[{"4", " ", "m23"}], "-", 
            RowBox[{"2", " ", "m12", " ", "m23"}], "+", 
            RowBox[{"2", " ", "J1", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"2", " ", "m12"}], "+", "m23"}], ")"}]}], "+", 
            RowBox[{"d", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "6"}], "+", "J1", "+", "J2", "+", 
               RowBox[{"2", " ", "m12"}], "+", "m13", "+", "m23"}], ")"}]}]}],
            ")"}], " ", 
          RowBox[{"\[ScriptCapitalH]", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "+", "J1"}], ",", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "J2"}], ",", "J3", ",", "m12", ",", 
            "m13", ",", "m23"}], "]"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", "d", "+", 
            RowBox[{"2", " ", "J1"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "d", "+", 
            RowBox[{"2", " ", "J1"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", "d", "+", 
            RowBox[{"2", " ", "J2"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "d", "+", 
            RowBox[{"2", " ", "J2"}]}], ")"}]}], ")"}]}], "+", 
       FractionBox[
        RowBox[{"8", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "d", "+", 
           RowBox[{"2", " ", "J2"}], "-", 
           RowBox[{"2", " ", "m12"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["J1", "2"], "+", "m12", "+", 
           SuperscriptBox["m12", "2"], "+", "m13", "+", 
           RowBox[{"2", " ", "m12", " ", "m13"}], "+", 
           SuperscriptBox["m13", "2"], "-", 
           RowBox[{"J1", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "m12"}], "+", 
              RowBox[{"2", " ", "m13"}]}], ")"}]}]}], ")"}], " ", "m23", " ", 
         RowBox[{"\[ScriptCapitalH]", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "1"}], "+", "J1"}], ",", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "J2"}], ",", "J3", ",", "m12", ",", 
           RowBox[{"1", "+", "m13"}], ",", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "m23"}]}], "]"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "d", "+", 
           RowBox[{"2", " ", "J1"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "d", "+", 
           RowBox[{"2", " ", "J1"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "d", "+", 
           RowBox[{"2", " ", "J2"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "d", "+", 
           RowBox[{"2", " ", "J2"}]}], ")"}]}]], "+", 
       FractionBox[
        RowBox[{"16", " ", 
         RowBox[{"(", 
          RowBox[{"J1", "-", "m12", "-", "m13"}], ")"}], " ", "m13", " ", 
         "m23", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "J2"}], "+", "m12", "+", "m23"}], ")"}], " ", 
         RowBox[{"\[ScriptCapitalH]", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "1"}], "+", "J1"}], ",", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "J2"}], ",", "J3", ",", 
           RowBox[{"1", "+", "m12"}], ",", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "m13"}], ",", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "m23"}]}], "]"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "d", "+", 
           RowBox[{"2", " ", "J1"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "d", "+", 
           RowBox[{"2", " ", "J1"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "d", "+", 
           RowBox[{"2", " ", "J2"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "d", "+", 
           RowBox[{"2", " ", "J2"}]}], ")"}]}]], "-", 
       FractionBox[
        RowBox[{"16", " ", 
         RowBox[{"(", 
          RowBox[{"J1", "-", "m12", "-", "m13"}], ")"}], " ", "m13", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["J2", "2"], "+", "m12", "+", 
           SuperscriptBox["m12", "2"], "+", "m23", "+", 
           RowBox[{"2", " ", "m12", " ", "m23"}], "+", 
           SuperscriptBox["m23", "2"], "-", 
           RowBox[{"J2", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "m12"}], "+", 
              RowBox[{"2", " ", "m23"}]}], ")"}]}]}], ")"}], " ", 
         RowBox[{"\[ScriptCapitalH]", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "1"}], "+", "J1"}], ",", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "J2"}], ",", "J3", ",", 
           RowBox[{"1", "+", "m12"}], ",", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "m13"}], ",", "m23"}], "]"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "d", "+", 
           RowBox[{"2", " ", "J1"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "d", "+", 
           RowBox[{"2", " ", "J1"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "d", "+", 
           RowBox[{"2", " ", "J2"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "d", "+", 
           RowBox[{"2", " ", "J2"}]}], ")"}]}]], "-", 
       FractionBox[
        RowBox[{"16", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["J1", "2"], "+", "m12", "+", 
           SuperscriptBox["m12", "2"], "+", "m13", "+", 
           RowBox[{"2", " ", "m12", " ", "m13"}], "+", 
           SuperscriptBox["m13", "2"], "-", 
           RowBox[{"J1", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "m12"}], "+", 
              RowBox[{"2", " ", "m13"}]}], ")"}]}]}], ")"}], " ", "m23", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "J2"}], "+", "m12", "+", "m23"}], ")"}], " ", 
         RowBox[{"\[ScriptCapitalH]", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "1"}], "+", "J1"}], ",", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "J2"}], ",", "J3", ",", 
           RowBox[{"1", "+", "m12"}], ",", "m13", ",", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "m23"}]}], "]"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "d", "+", 
           RowBox[{"2", " ", "J1"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "d", "+", 
           RowBox[{"2", " ", "J1"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "d", "+", 
           RowBox[{"2", " ", "J2"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "d", "+", 
           RowBox[{"2", " ", "J2"}]}], ")"}]}]], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"16", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["J1", "2"], "+", "m12", "+", 
            SuperscriptBox["m12", "2"], "+", "m13", "+", 
            RowBox[{"2", " ", "m12", " ", "m13"}], "+", 
            SuperscriptBox["m13", "2"], "-", 
            RowBox[{"J1", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"2", " ", "m12"}], "+", 
               RowBox[{"2", " ", "m13"}]}], ")"}]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["J2", "2"], "+", "m12", "+", 
            SuperscriptBox["m12", "2"], "+", "m23", "+", 
            RowBox[{"2", " ", "m12", " ", "m23"}], "+", 
            SuperscriptBox["m23", "2"], "-", 
            RowBox[{"J2", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"2", " ", "m12"}], "+", 
               RowBox[{"2", " ", "m23"}]}], ")"}]}]}], ")"}], " ", 
          RowBox[{"\[ScriptCapitalH]", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "+", "J1"}], ",", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "J2"}], ",", "J3", ",", 
            RowBox[{"1", "+", "m12"}], ",", "m13", ",", "m23"}], "]"}]}], 
         ")"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", "d", "+", 
            RowBox[{"2", " ", "J1"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "d", "+", 
            RowBox[{"2", " ", "J1"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", "d", "+", 
            RowBox[{"2", " ", "J2"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "d", "+", 
            RowBox[{"2", " ", "J2"}]}], ")"}]}], ")"}]}], "+", 
       FractionBox[
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "4"}], " ", "m13"}], "+", 
           RowBox[{"d", " ", "m13"}], "+", 
           RowBox[{"2", " ", "J1", " ", "m13"}], "-", 
           RowBox[{"2", " ", "m12", " ", "m13"}]}], ")"}], " ", 
         RowBox[{"\[ScriptCapitalH]", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "1"}], "+", "J1"}], ",", 
           RowBox[{"1", "+", "J2"}], ",", "J3", ",", "m12", ",", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "m13"}], ",", "m23"}], "]"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "d", "+", 
           RowBox[{"2", " ", "J1"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "d", "+", 
           RowBox[{"2", " ", "J1"}]}], ")"}]}]], "-", 
       FractionBox[
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "4"}], " ", "m13"}], "+", 
           RowBox[{"d", " ", "m13"}], "+", 
           RowBox[{"2", " ", "J1", " ", "m13"}], "-", 
           RowBox[{"2", " ", "m12", " ", "m13"}]}], ")"}], " ", 
         RowBox[{"\[ScriptCapitalH]", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "1"}], "+", "J1"}], ",", 
           RowBox[{"1", "+", "J2"}], ",", "J3", ",", "m12", ",", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "m13"}], ",", 
           RowBox[{"1", "+", "m23"}]}], "]"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "d", "+", 
           RowBox[{"2", " ", "J1"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "d", "+", 
           RowBox[{"2", " ", "J1"}]}], ")"}]}]], "-", 
       FractionBox[
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "4"}], " ", "J1"}], "+", 
           RowBox[{"d", " ", "J1"}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["J1", "2"]}], "+", 
           RowBox[{"4", " ", "m12"}], "-", 
           RowBox[{"d", " ", "m12"}], "-", 
           RowBox[{"4", " ", "J1", " ", "m12"}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["m12", "2"]}], "+", 
           RowBox[{"4", " ", "m13"}], "-", 
           RowBox[{"d", " ", "m13"}], "-", 
           RowBox[{"2", " ", "J1", " ", "m13"}], "+", 
           RowBox[{"2", " ", "m12", " ", "m13"}]}], ")"}], " ", 
         RowBox[{"\[ScriptCapitalH]", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "1"}], "+", "J1"}], ",", 
           RowBox[{"1", "+", "J2"}], ",", "J3", ",", "m12", ",", "m13", ",", 
           "m23"}], "]"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "d", "+", 
           RowBox[{"2", " ", "J1"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "d", "+", 
           RowBox[{"2", " ", "J1"}]}], ")"}]}]], "+", 
       FractionBox[
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"J1", " ", "m13"}], "-", 
           RowBox[{"m12", " ", "m13"}], "-", 
           SuperscriptBox["m13", "2"]}], ")"}], " ", 
         RowBox[{"\[ScriptCapitalH]", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "1"}], "+", "J1"}], ",", 
           RowBox[{"1", "+", "J2"}], ",", "J3", ",", 
           RowBox[{"1", "+", "m12"}], ",", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "m13"}], ",", "m23"}], "]"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "d", "+", 
           RowBox[{"2", " ", "J1"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "d", "+", 
           RowBox[{"2", " ", "J1"}]}], ")"}]}]], "-", 
       FractionBox[
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "J1"}], "+", 
           SuperscriptBox["J1", "2"], "+", "m12", "-", 
           RowBox[{"2", " ", "J1", " ", "m12"}], "+", 
           SuperscriptBox["m12", "2"], "+", "m13", "-", 
           RowBox[{"2", " ", "J1", " ", "m13"}], "+", 
           RowBox[{"2", " ", "m12", " ", "m13"}], "+", 
           SuperscriptBox["m13", "2"]}], ")"}], " ", 
         RowBox[{"\[ScriptCapitalH]", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "1"}], "+", "J1"}], ",", 
           RowBox[{"1", "+", "J2"}], ",", "J3", ",", 
           RowBox[{"1", "+", "m12"}], ",", "m13", ",", "m23"}], "]"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "d", "+", 
           RowBox[{"2", " ", "J1"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "d", "+", 
           RowBox[{"2", " ", "J1"}]}], ")"}]}]], "-", 
       FractionBox[
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "4"}], " ", "m23"}], "+", 
           RowBox[{"d", " ", "m23"}], "+", 
           RowBox[{"2", " ", "J2", " ", "m23"}], "-", 
           RowBox[{"2", " ", "m12", " ", "m23"}]}], ")"}], " ", 
         RowBox[{"\[ScriptCapitalH]", "[", 
          RowBox[{
           RowBox[{"1", "+", "J1"}], ",", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "J2"}], ",", "J3", ",", "m12", ",", 
           "m13", ",", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "m23"}]}], "]"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "d", "+", 
           RowBox[{"2", " ", "J2"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "d", "+", 
           RowBox[{"2", " ", "J2"}]}], ")"}]}]], "-", 
       FractionBox[
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "4"}], " ", "J2"}], "+", 
           RowBox[{"d", " ", "J2"}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["J2", "2"]}], "+", 
           RowBox[{"4", " ", "m12"}], "-", 
           RowBox[{"d", " ", "m12"}], "-", 
           RowBox[{"4", " ", "J2", " ", "m12"}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["m12", "2"]}], "+", 
           RowBox[{"4", " ", "m23"}], "-", 
           RowBox[{"d", " ", "m23"}], "-", 
           RowBox[{"2", " ", "J2", " ", "m23"}], "+", 
           RowBox[{"2", " ", "m12", " ", "m23"}]}], ")"}], " ", 
         RowBox[{"\[ScriptCapitalH]", "[", 
          RowBox[{
           RowBox[{"1", "+", "J1"}], ",", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "J2"}], ",", "J3", ",", "m12", ",", 
           "m13", ",", "m23"}], "]"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "d", "+", 
           RowBox[{"2", " ", "J2"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "d", "+", 
           RowBox[{"2", " ", "J2"}]}], ")"}]}]], "-", 
       FractionBox[
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "4"}], " ", "m23"}], "+", 
           RowBox[{"d", " ", "m23"}], "+", 
           RowBox[{"2", " ", "J2", " ", "m23"}], "-", 
           RowBox[{"2", " ", "m12", " ", "m23"}]}], ")"}], " ", 
         RowBox[{"\[ScriptCapitalH]", "[", 
          RowBox[{
           RowBox[{"1", "+", "J1"}], ",", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "J2"}], ",", "J3", ",", "m12", ",", 
           RowBox[{"1", "+", "m13"}], ",", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "m23"}]}], "]"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "d", "+", 
           RowBox[{"2", " ", "J2"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "d", "+", 
           RowBox[{"2", " ", "J2"}]}], ")"}]}]], "-", 
       FractionBox[
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"J2", " ", "m23"}], "-", 
           RowBox[{"m12", " ", "m23"}], "-", 
           SuperscriptBox["m23", "2"]}], ")"}], " ", 
         RowBox[{"\[ScriptCapitalH]", "[", 
          RowBox[{
           RowBox[{"1", "+", "J1"}], ",", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "J2"}], ",", "J3", ",", 
           RowBox[{"1", "+", "m12"}], ",", "m13", ",", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "m23"}]}], "]"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "d", "+", 
           RowBox[{"2", " ", "J2"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "d", "+", 
           RowBox[{"2", " ", "J2"}]}], ")"}]}]], "-", 
       FractionBox[
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "J2"}], "+", 
           SuperscriptBox["J2", "2"], "+", "m12", "-", 
           RowBox[{"2", " ", "J2", " ", "m12"}], "+", 
           SuperscriptBox["m12", "2"], "+", "m23", "-", 
           RowBox[{"2", " ", "J2", " ", "m23"}], "+", 
           RowBox[{"2", " ", "m12", " ", "m23"}], "+", 
           SuperscriptBox["m23", "2"]}], ")"}], " ", 
         RowBox[{"\[ScriptCapitalH]", "[", 
          RowBox[{
           RowBox[{"1", "+", "J1"}], ",", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "J2"}], ",", "J3", ",", 
           RowBox[{"1", "+", "m12"}], ",", "m13", ",", "m23"}], "]"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "d", "+", 
           RowBox[{"2", " ", "J2"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "d", "+", 
           RowBox[{"2", " ", "J2"}]}], ")"}]}]], "+", 
       RowBox[{"\[ScriptCapitalH]", "[", 
        RowBox[{
         RowBox[{"1", "+", "J1"}], ",", 
         RowBox[{"1", "+", "J2"}], ",", "J3", ",", 
         RowBox[{"1", "+", "m12"}], ",", "m13", ",", "m23"}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"\[ScriptCapitalH]", "[", 
        RowBox[{
        "J1_", ",", "J2_", ",", "J3_", ",", "m12_", ",", "m13_", ",", 
         "m23_"}], "]"}], " ", 
       RowBox[{"\[Xi]", "[", "5", "]"}]}], "\[RuleDelayed]", 
      RowBox[{
       FractionBox[
        RowBox[{"16", " ", "m12", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", "d", "+", "J1", "+", "J3", "-", "m13"}], 
          ")"}], " ", "m13", " ", "m23", " ", 
         RowBox[{"\[ScriptCapitalH]", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "1"}], "+", "J1"}], ",", "J2", ",", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "J3"}], ",", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "m12"}], ",", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "m13"}], ",", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "m23"}]}], "]"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "d", "+", 
           RowBox[{"2", " ", "J1"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "d", "+", 
           RowBox[{"2", " ", "J1"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "d", "+", 
           RowBox[{"2", " ", "J3"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "d", "+", 
           RowBox[{"2", " ", "J3"}]}], ")"}]}]], "+", 
       FractionBox[
        RowBox[{"16", " ", "m12", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", "d", "+", "J1", "+", "J3", "-", "m13"}], 
          ")"}], " ", "m13", " ", 
         RowBox[{"(", 
          RowBox[{"J3", "-", "m13", "-", 
           RowBox[{"2", " ", "m23"}]}], ")"}], " ", 
         RowBox[{"\[ScriptCapitalH]", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "1"}], "+", "J1"}], ",", "J2", ",", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "J3"}], ",", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "m12"}], ",", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "m13"}], ",", "m23"}], "]"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "d", "+", 
           RowBox[{"2", " ", "J1"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "d", "+", 
           RowBox[{"2", " ", "J1"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "d", "+", 
           RowBox[{"2", " ", "J3"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "d", "+", 
           RowBox[{"2", " ", "J3"}]}], ")"}]}]], "-", 
       FractionBox[
        RowBox[{"16", " ", "m12", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", "d", "+", "J1", "+", "J3", "-", "m13"}], 
          ")"}], " ", "m13", " ", 
         RowBox[{"(", 
          RowBox[{"J3", "-", "m13", "-", "m23"}], ")"}], " ", 
         RowBox[{"\[ScriptCapitalH]", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "1"}], "+", "J1"}], ",", "J2", ",", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "J3"}], ",", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "m12"}], ",", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "m13"}], ",", 
           RowBox[{"1", "+", "m23"}]}], "]"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "d", "+", 
           RowBox[{"2", " ", "J1"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "d", "+", 
           RowBox[{"2", " ", "J1"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "d", "+", 
           RowBox[{"2", " ", "J3"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "d", "+", 
           RowBox[{"2", " ", "J3"}]}], ")"}]}]], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"4", " ", "m12", " ", "m23", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["d", "2"], "+", 
            RowBox[{"2", " ", "d", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "4"}], "+", "m12", "+", 
               RowBox[{"2", " ", "m13"}], "+", "m23"}], ")"}]}], "-", 
            RowBox[{"4", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "4"}], "+", 
               RowBox[{"2", " ", "m12"}], "-", 
               RowBox[{"J3", " ", "m12"}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["m13", "2"]}], "+", 
               RowBox[{"J1", " ", 
                RowBox[{"(", 
                 RowBox[{"J3", "-", 
                  RowBox[{"2", " ", "m13"}], "-", "m23"}], ")"}]}], "+", 
               RowBox[{"2", " ", "m23"}], "+", 
               RowBox[{"m13", " ", 
                RowBox[{"(", 
                 RowBox[{"3", "-", 
                  RowBox[{"2", " ", "J3"}], "+", "m12", "+", "m23"}], 
                 ")"}]}]}], ")"}]}]}], ")"}], " ", 
          RowBox[{"\[ScriptCapitalH]", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "+", "J1"}], ",", "J2", ",", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "J3"}], ",", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "m12"}], ",", "m13", ",", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "m23"}]}], "]"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", "d", "+", 
            RowBox[{"2", " ", "J1"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "d", "+", 
            RowBox[{"2", " ", "J1"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", "d", "+", 
            RowBox[{"2", " ", "J3"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "d", "+", 
            RowBox[{"2", " ", "J3"}]}], ")"}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"4", " ", "m12", " ", 
          RowBox[{"(", 
           RowBox[{"J3", "-", "m13", "-", "m23"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["d", "2"], "+", 
            RowBox[{"2", " ", "d", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3"}], "+", "m12", "+", 
               RowBox[{"2", " ", "m13"}], "+", 
               RowBox[{"2", " ", "m23"}]}], ")"}]}], "-", 
            RowBox[{"4", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", 
               RowBox[{"2", " ", "m12"}], "-", 
               RowBox[{"J3", " ", "m12"}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["m13", "2"]}], "+", 
               RowBox[{"J1", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "J3", "-", 
                  RowBox[{"2", " ", "m13"}], "-", 
                  RowBox[{"2", " ", "m23"}]}], ")"}]}], "+", 
               RowBox[{"4", " ", "m23"}], "+", 
               RowBox[{"m13", " ", 
                RowBox[{"(", 
                 RowBox[{"4", "-", 
                  RowBox[{"2", " ", "J3"}], "+", "m12", "+", 
                  RowBox[{"2", " ", "m23"}]}], ")"}]}]}], ")"}]}]}], ")"}], 
          " ", 
          RowBox[{"\[ScriptCapitalH]", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "+", "J1"}], ",", "J2", ",", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "J3"}], ",", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "m12"}], ",", "m13", ",", "m23"}], 
           "]"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", "d", "+", 
            RowBox[{"2", " ", "J1"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "d", "+", 
            RowBox[{"2", " ", "J1"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", "d", "+", 
            RowBox[{"2", " ", "J3"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "d", "+", 
            RowBox[{"2", " ", "J3"}]}], ")"}]}], ")"}]}], "+", 
       FractionBox[
        RowBox[{"8", " ", "m12", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "d", "+", 
           RowBox[{"2", " ", "J1"}], "-", 
           RowBox[{"2", " ", "m13"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["J3", "2"], "+", "m13", "+", 
           SuperscriptBox["m13", "2"], "+", "m23", "+", 
           RowBox[{"2", " ", "m13", " ", "m23"}], "+", 
           SuperscriptBox["m23", "2"], "-", 
           RowBox[{"J3", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "m13"}], "+", 
              RowBox[{"2", " ", "m23"}]}], ")"}]}]}], ")"}], " ", 
         RowBox[{"\[ScriptCapitalH]", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "1"}], "+", "J1"}], ",", "J2", ",", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "J3"}], ",", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "m12"}], ",", "m13", ",", 
           RowBox[{"1", "+", "m23"}]}], "]"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "d", "+", 
           RowBox[{"2", " ", "J1"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "d", "+", 
           RowBox[{"2", " ", "J1"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "d", "+", 
           RowBox[{"2", " ", "J3"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "d", "+", 
           RowBox[{"2", " ", "J3"}]}], ")"}]}]], "+", 
       FractionBox[
        RowBox[{"16", " ", "m12", " ", 
         RowBox[{"(", 
          RowBox[{"J1", "-", "m12", "-", "m13"}], ")"}], " ", "m23", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "J3"}], "+", "m13", "+", "m23"}], ")"}], " ", 
         RowBox[{"\[ScriptCapitalH]", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "1"}], "+", "J1"}], ",", "J2", ",", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "J3"}], ",", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "m12"}], ",", 
           RowBox[{"1", "+", "m13"}], ",", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "m23"}]}], "]"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "d", "+", 
           RowBox[{"2", " ", "J1"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "d", "+", 
           RowBox[{"2", " ", "J1"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "d", "+", 
           RowBox[{"2", " ", "J3"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "d", "+", 
           RowBox[{"2", " ", "J3"}]}], ")"}]}]], "-", 
       FractionBox[
        RowBox[{"16", " ", "m12", " ", 
         RowBox[{"(", 
          RowBox[{"J1", "-", "m12", "-", "m13"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["J3", "2"], "+", "m13", "+", 
           SuperscriptBox["m13", "2"], "+", "m23", "+", 
           RowBox[{"2", " ", "m13", " ", "m23"}], "+", 
           SuperscriptBox["m23", "2"], "-", 
           RowBox[{"J3", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "m13"}], "+", 
              RowBox[{"2", " ", "m23"}]}], ")"}]}]}], ")"}], " ", 
         RowBox[{"\[ScriptCapitalH]", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "1"}], "+", "J1"}], ",", "J2", ",", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "J3"}], ",", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "m12"}], ",", 
           RowBox[{"1", "+", "m13"}], ",", "m23"}], "]"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "d", "+", 
           RowBox[{"2", " ", "J1"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "d", "+", 
           RowBox[{"2", " ", "J1"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "d", "+", 
           RowBox[{"2", " ", "J3"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "d", "+", 
           RowBox[{"2", " ", "J3"}]}], ")"}]}]], "-", 
       FractionBox[
        RowBox[{"16", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", "d", "+", "J1", "+", "J3", "-", "m13"}], 
          ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"J1", "-", 
           RowBox[{"2", " ", "m12"}], "-", "m13"}], ")"}], " ", "m13", " ", 
         "m23", " ", 
         RowBox[{"\[ScriptCapitalH]", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "1"}], "+", "J1"}], ",", "J2", ",", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "J3"}], ",", "m12", ",", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "m13"}], ",", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "m23"}]}], "]"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "d", "+", 
           RowBox[{"2", " ", "J1"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "d", "+", 
           RowBox[{"2", " ", "J1"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "d", "+", 
           RowBox[{"2", " ", "J3"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "d", "+", 
           RowBox[{"2", " ", "J3"}]}], ")"}]}]], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", "d", "+", "J1", "+", "J3", "-", "m13"}], 
           ")"}], " ", "m13", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["d", "2"], "+", 
            RowBox[{"2", " ", "d", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3"}], "+", "J1", "+", "J3"}], ")"}]}], "+", 
            RowBox[{"4", " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", "m13", "-", 
               RowBox[{"m12", " ", "m13"}], "-", 
               SuperscriptBox["m13", "2"], "+", 
               RowBox[{"J3", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2"}], "+", "m12", "+", "m13"}], ")"}]}], "-", 
               RowBox[{"2", " ", "m12", " ", "m23"}], "-", 
               RowBox[{"m13", " ", "m23"}], "+", 
               RowBox[{"J1", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2"}], "+", "m13", "+", "m23"}], ")"}]}]}], 
              ")"}]}]}], ")"}], " ", 
          RowBox[{"\[ScriptCapitalH]", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "+", "J1"}], ",", "J2", ",", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "J3"}], ",", "m12", ",", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "m13"}], ",", "m23"}], "]"}]}], ")"}], 
        "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", "d", "+", 
            RowBox[{"2", " ", "J1"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "d", "+", 
            RowBox[{"2", " ", "J1"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", "d", "+", 
            RowBox[{"2", " ", "J3"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "d", "+", 
            RowBox[{"2", " ", "J3"}]}], ")"}]}], ")"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{"J1", "-", "m12", "-", "m13"}], ")"}], " ", "m23", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["d", "2"], "+", 
            RowBox[{"2", " ", "d", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3"}], "+", 
               RowBox[{"2", " ", "m12"}], "+", 
               RowBox[{"2", " ", "m13"}], "+", "m23"}], ")"}]}], "-", 
            RowBox[{"4", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", 
               RowBox[{"4", " ", "m12"}], "+", 
               RowBox[{"J3", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "J1", "-", 
                  RowBox[{"2", " ", "m12"}], "-", 
                  RowBox[{"2", " ", "m13"}]}], ")"}]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["m13", "2"]}], "+", 
               RowBox[{"2", " ", "m23"}], "-", 
               RowBox[{"J1", " ", "m23"}], "+", 
               RowBox[{"m13", " ", 
                RowBox[{"(", 
                 RowBox[{"4", "-", 
                  RowBox[{"2", " ", "J1"}], "+", 
                  RowBox[{"2", " ", "m12"}], "+", "m23"}], ")"}]}]}], 
              ")"}]}]}], ")"}], " ", 
          RowBox[{"\[ScriptCapitalH]", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "+", "J1"}], ",", "J2", ",", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "J3"}], ",", "m12", ",", "m13", ",", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "m23"}]}], "]"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", "d", "+", 
            RowBox[{"2", " ", "J1"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "d", "+", 
            RowBox[{"2", " ", "J1"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", "d", "+", 
            RowBox[{"2", " ", "J3"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "d", "+", 
            RowBox[{"2", " ", "J3"}]}], ")"}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"8", " ", 
          RowBox[{"(", 
           RowBox[{"J1", "-", "m12", "-", "m13"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "J3"}], "+", "m13", "+", "m23"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"8", "+", 
            SuperscriptBox["d", "2"], "-", 
            RowBox[{"2", " ", "J3"}], "-", 
            RowBox[{"4", " ", "m12"}], "+", 
            RowBox[{"2", " ", "J3", " ", "m12"}], "-", 
            RowBox[{"8", " ", "m13"}], "+", 
            RowBox[{"4", " ", "J3", " ", "m13"}], "-", 
            RowBox[{"2", " ", "m12", " ", "m13"}], "-", 
            RowBox[{"4", " ", 
             SuperscriptBox["m13", "2"]}], "-", 
            RowBox[{"4", " ", "m23"}], "-", 
            RowBox[{"2", " ", "m13", " ", "m23"}], "+", 
            RowBox[{"2", " ", "J1", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"2", " ", "m13"}], "+", "m23"}], ")"}]}], "+", 
            RowBox[{"d", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "6"}], "+", "J1", "+", "J3", "+", "m12", "+", 
               RowBox[{"2", " ", "m13"}], "+", "m23"}], ")"}]}]}], ")"}], " ", 
          RowBox[{"\[ScriptCapitalH]", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "+", "J1"}], ",", "J2", ",", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "J3"}], ",", "m12", ",", "m13", ",", 
            "m23"}], "]"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", "d", "+", 
            RowBox[{"2", " ", "J1"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "d", "+", 
            RowBox[{"2", " ", "J1"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", "d", "+", 
            RowBox[{"2", " ", "J3"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "d", "+", 
            RowBox[{"2", " ", "J3"}]}], ")"}]}], ")"}]}], "-", 
       FractionBox[
        RowBox[{"16", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["J1", "2"], "+", "m12", "+", 
           SuperscriptBox["m12", "2"], "+", "m13", "+", 
           RowBox[{"2", " ", "m12", " ", "m13"}], "+", 
           SuperscriptBox["m13", "2"], "-", 
           RowBox[{"J1", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "m12"}], "+", 
              RowBox[{"2", " ", "m13"}]}], ")"}]}]}], ")"}], " ", "m23", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "J3"}], "+", "m13", "+", "m23"}], ")"}], " ", 
         RowBox[{"\[ScriptCapitalH]", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "1"}], "+", "J1"}], ",", "J2", ",", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "J3"}], ",", "m12", ",", 
           RowBox[{"1", "+", "m13"}], ",", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "m23"}]}], "]"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "d", "+", 
           RowBox[{"2", " ", "J1"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "d", "+", 
           RowBox[{"2", " ", "J1"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "d", "+", 
           RowBox[{"2", " ", "J3"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "d", "+", 
           RowBox[{"2", " ", "J3"}]}], ")"}]}]], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"16", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["J1", "2"], "+", "m12", "+", 
            SuperscriptBox["m12", "2"], "+", "m13", "+", 
            RowBox[{"2", " ", "m12", " ", "m13"}], "+", 
            SuperscriptBox["m13", "2"], "-", 
            RowBox[{"J1", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"2", " ", "m12"}], "+", 
               RowBox[{"2", " ", "m13"}]}], ")"}]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["J3", "2"], "+", "m13", "+", 
            SuperscriptBox["m13", "2"], "+", "m23", "+", 
            RowBox[{"2", " ", "m13", " ", "m23"}], "+", 
            SuperscriptBox["m23", "2"], "-", 
            RowBox[{"J3", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"2", " ", "m13"}], "+", 
               RowBox[{"2", " ", "m23"}]}], ")"}]}]}], ")"}], " ", 
          RowBox[{"\[ScriptCapitalH]", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "+", "J1"}], ",", "J2", ",", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "J3"}], ",", "m12", ",", 
            RowBox[{"1", "+", "m13"}], ",", "m23"}], "]"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", "d", "+", 
            RowBox[{"2", " ", "J1"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "d", "+", 
            RowBox[{"2", " ", "J1"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", "d", "+", 
            RowBox[{"2", " ", "J3"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "d", "+", 
            RowBox[{"2", " ", "J3"}]}], ")"}]}], ")"}]}], "-", 
       FractionBox[
        RowBox[{"16", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", "d", "+", "J1", "+", "J3", "-", "m13"}], 
          ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"J1", "-", "m12", "-", "m13"}], ")"}], " ", "m13", " ", 
         "m23", " ", 
         RowBox[{"\[ScriptCapitalH]", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "1"}], "+", "J1"}], ",", "J2", ",", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "J3"}], ",", 
           RowBox[{"1", "+", "m12"}], ",", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "m13"}], ",", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "m23"}]}], "]"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "d", "+", 
           RowBox[{"2", " ", "J1"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "d", "+", 
           RowBox[{"2", " ", "J1"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "d", "+", 
           RowBox[{"2", " ", "J3"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "d", "+", 
           RowBox[{"2", " ", "J3"}]}], ")"}]}]], "+", 
       FractionBox[
        RowBox[{"8", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "d", "+", 
           RowBox[{"2", " ", "J3"}], "-", 
           RowBox[{"2", " ", "m13"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["J1", "2"], "+", "m12", "+", 
           SuperscriptBox["m12", "2"], "+", "m13", "+", 
           RowBox[{"2", " ", "m12", " ", "m13"}], "+", 
           SuperscriptBox["m13", "2"], "-", 
           RowBox[{"J1", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "m12"}], "+", 
              RowBox[{"2", " ", "m13"}]}], ")"}]}]}], ")"}], " ", "m23", " ", 
         RowBox[{"\[ScriptCapitalH]", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "1"}], "+", "J1"}], ",", "J2", ",", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "J3"}], ",", 
           RowBox[{"1", "+", "m12"}], ",", "m13", ",", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "m23"}]}], "]"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "d", "+", 
           RowBox[{"2", " ", "J1"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "d", "+", 
           RowBox[{"2", " ", "J1"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "d", "+", 
           RowBox[{"2", " ", "J3"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "d", "+", 
           RowBox[{"2", " ", "J3"}]}], ")"}]}]], "+", 
       FractionBox[
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "4"}], " ", "m12"}], "+", 
           RowBox[{"d", " ", "m12"}], "+", 
           RowBox[{"2", " ", "J1", " ", "m12"}], "-", 
           RowBox[{"2", " ", "m12", " ", "m13"}]}], ")"}], " ", 
         RowBox[{"\[ScriptCapitalH]", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "1"}], "+", "J1"}], ",", "J2", ",", 
           RowBox[{"1", "+", "J3"}], ",", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "m12"}], ",", "m13", ",", "m23"}], 
          "]"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "d", "+", 
           RowBox[{"2", " ", "J1"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "d", "+", 
           RowBox[{"2", " ", "J1"}]}], ")"}]}]], "-", 
       FractionBox[
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "4"}], " ", "m12"}], "+", 
           RowBox[{"d", " ", "m12"}], "+", 
           RowBox[{"2", " ", "J1", " ", "m12"}], "-", 
           RowBox[{"2", " ", "m12", " ", "m13"}]}], ")"}], " ", 
         RowBox[{"\[ScriptCapitalH]", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "1"}], "+", "J1"}], ",", "J2", ",", 
           RowBox[{"1", "+", "J3"}], ",", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "m12"}], ",", "m13", ",", 
           RowBox[{"1", "+", "m23"}]}], "]"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "d", "+", 
           RowBox[{"2", " ", "J1"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "d", "+", 
           RowBox[{"2", " ", "J1"}]}], ")"}]}]], "+", 
       FractionBox[
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"J1", " ", "m12"}], "-", 
           SuperscriptBox["m12", "2"], "-", 
           RowBox[{"m12", " ", "m13"}]}], ")"}], " ", 
         RowBox[{"\[ScriptCapitalH]", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "1"}], "+", "J1"}], ",", "J2", ",", 
           RowBox[{"1", "+", "J3"}], ",", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "m12"}], ",", 
           RowBox[{"1", "+", "m13"}], ",", "m23"}], "]"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "d", "+", 
           RowBox[{"2", " ", "J1"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "d", "+", 
           RowBox[{"2", " ", "J1"}]}], ")"}]}]], "-", 
       FractionBox[
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "4"}], " ", "J1"}], "+", 
           RowBox[{"d", " ", "J1"}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["J1", "2"]}], "+", 
           RowBox[{"4", " ", "m12"}], "-", 
           RowBox[{"d", " ", "m12"}], "-", 
           RowBox[{"2", " ", "J1", " ", "m12"}], "+", 
           RowBox[{"4", " ", "m13"}], "-", 
           RowBox[{"d", " ", "m13"}], "-", 
           RowBox[{"4", " ", "J1", " ", "m13"}], "+", 
           RowBox[{"2", " ", "m12", " ", "m13"}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["m13", "2"]}]}], ")"}], " ", 
         RowBox[{"\[ScriptCapitalH]", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "1"}], "+", "J1"}], ",", "J2", ",", 
           RowBox[{"1", "+", "J3"}], ",", "m12", ",", "m13", ",", "m23"}], 
          "]"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "d", "+", 
           RowBox[{"2", " ", "J1"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "d", "+", 
           RowBox[{"2", " ", "J1"}]}], ")"}]}]], "-", 
       FractionBox[
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "J1"}], "+", 
           SuperscriptBox["J1", "2"], "+", "m12", "-", 
           RowBox[{"2", " ", "J1", " ", "m12"}], "+", 
           SuperscriptBox["m12", "2"], "+", "m13", "-", 
           RowBox[{"2", " ", "J1", " ", "m13"}], "+", 
           RowBox[{"2", " ", "m12", " ", "m13"}], "+", 
           SuperscriptBox["m13", "2"]}], ")"}], " ", 
         RowBox[{"\[ScriptCapitalH]", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "1"}], "+", "J1"}], ",", "J2", ",", 
           RowBox[{"1", "+", "J3"}], ",", "m12", ",", 
           RowBox[{"1", "+", "m13"}], ",", "m23"}], "]"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "d", "+", 
           RowBox[{"2", " ", "J1"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "d", "+", 
           RowBox[{"2", " ", "J1"}]}], ")"}]}]], "-", 
       FractionBox[
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "4"}], " ", "m23"}], "+", 
           RowBox[{"d", " ", "m23"}], "+", 
           RowBox[{"2", " ", "J3", " ", "m23"}], "-", 
           RowBox[{"2", " ", "m13", " ", "m23"}]}], ")"}], " ", 
         RowBox[{"\[ScriptCapitalH]", "[", 
          RowBox[{
           RowBox[{"1", "+", "J1"}], ",", "J2", ",", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "J3"}], ",", "m12", ",", "m13", ",", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "m23"}]}], "]"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "d", "+", 
           RowBox[{"2", " ", "J3"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "d", "+", 
           RowBox[{"2", " ", "J3"}]}], ")"}]}]], "-", 
       FractionBox[
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "4"}], " ", "J3"}], "+", 
           RowBox[{"d", " ", "J3"}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["J3", "2"]}], "+", 
           RowBox[{"4", " ", "m13"}], "-", 
           RowBox[{"d", " ", "m13"}], "-", 
           RowBox[{"4", " ", "J3", " ", "m13"}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["m13", "2"]}], "+", 
           RowBox[{"4", " ", "m23"}], "-", 
           RowBox[{"d", " ", "m23"}], "-", 
           RowBox[{"2", " ", "J3", " ", "m23"}], "+", 
           RowBox[{"2", " ", "m13", " ", "m23"}]}], ")"}], " ", 
         RowBox[{"\[ScriptCapitalH]", "[", 
          RowBox[{
           RowBox[{"1", "+", "J1"}], ",", "J2", ",", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "J3"}], ",", "m12", ",", "m13", ",", 
           "m23"}], "]"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "d", "+", 
           RowBox[{"2", " ", "J3"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "d", "+", 
           RowBox[{"2", " ", "J3"}]}], ")"}]}]], "-", 
       FractionBox[
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"J3", " ", "m23"}], "-", 
           RowBox[{"m13", " ", "m23"}], "-", 
           SuperscriptBox["m23", "2"]}], ")"}], " ", 
         RowBox[{"\[ScriptCapitalH]", "[", 
          RowBox[{
           RowBox[{"1", "+", "J1"}], ",", "J2", ",", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "J3"}], ",", "m12", ",", 
           RowBox[{"1", "+", "m13"}], ",", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "m23"}]}], "]"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "d", "+", 
           RowBox[{"2", " ", "J3"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "d", "+", 
           RowBox[{"2", " ", "J3"}]}], ")"}]}]], "-", 
       FractionBox[
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "J3"}], "+", 
           SuperscriptBox["J3", "2"], "+", "m13", "-", 
           RowBox[{"2", " ", "J3", " ", "m13"}], "+", 
           SuperscriptBox["m13", "2"], "+", "m23", "-", 
           RowBox[{"2", " ", "J3", " ", "m23"}], "+", 
           RowBox[{"2", " ", "m13", " ", "m23"}], "+", 
           SuperscriptBox["m23", "2"]}], ")"}], " ", 
         RowBox[{"\[ScriptCapitalH]", "[", 
          RowBox[{
           RowBox[{"1", "+", "J1"}], ",", "J2", ",", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "J3"}], ",", "m12", ",", 
           RowBox[{"1", "+", "m13"}], ",", "m23"}], "]"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "d", "+", 
           RowBox[{"2", " ", "J3"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "d", "+", 
           RowBox[{"2", " ", "J3"}]}], ")"}]}]], "-", 
       FractionBox[
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "4"}], " ", "m23"}], "+", 
           RowBox[{"d", " ", "m23"}], "+", 
           RowBox[{"2", " ", "J3", " ", "m23"}], "-", 
           RowBox[{"2", " ", "m13", " ", "m23"}]}], ")"}], " ", 
         RowBox[{"\[ScriptCapitalH]", "[", 
          RowBox[{
           RowBox[{"1", "+", "J1"}], ",", "J2", ",", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "J3"}], ",", 
           RowBox[{"1", "+", "m12"}], ",", "m13", ",", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "m23"}]}], "]"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "d", "+", 
           RowBox[{"2", " ", "J3"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "d", "+", 
           RowBox[{"2", " ", "J3"}]}], ")"}]}]], "+", 
       RowBox[{"\[ScriptCapitalH]", "[", 
        RowBox[{
         RowBox[{"1", "+", "J1"}], ",", "J2", ",", 
         RowBox[{"1", "+", "J3"}], ",", "m12", ",", 
         RowBox[{"1", "+", "m13"}], ",", "m23"}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"\[ScriptCapitalH]", "[", 
        RowBox[{
        "J1_", ",", "J2_", ",", "J3_", ",", "m12_", ",", "m13_", ",", 
         "m23_"}], "]"}], " ", 
       RowBox[{"\[Xi]", "[", "6", "]"}]}], "\[RuleDelayed]", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"16", " ", "m12", " ", "m13", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", "d", "+", "J2", "+", "J3", "-", "m23"}], 
           ")"}], " ", "m23", " ", 
          RowBox[{"\[ScriptCapitalH]", "[", 
           RowBox[{"J1", ",", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "J2"}], ",", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "J3"}], ",", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "m12"}], ",", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "m13"}], ",", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "m23"}]}], "]"}]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", "d", "+", 
            RowBox[{"2", " ", "J2"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "d", "+", 
            RowBox[{"2", " ", "J2"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", "d", "+", 
            RowBox[{"2", " ", "J3"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "d", "+", 
            RowBox[{"2", " ", "J3"}]}], ")"}]}]]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"4", " ", "m12", " ", "m13", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["d", "2"], "+", 
            RowBox[{"2", " ", "d", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "4"}], "+", "m12", "+", "m13", "+", 
               RowBox[{"2", " ", "m23"}]}], ")"}]}], "-", 
            RowBox[{"4", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "4"}], "+", 
               RowBox[{"2", " ", "m12"}], "+", 
               RowBox[{"2", " ", "m13"}], "-", 
               RowBox[{"J2", " ", "m13"}], "+", 
               RowBox[{"J3", " ", 
                RowBox[{"(", 
                 RowBox[{"J2", "-", "m12", "-", 
                  RowBox[{"2", " ", "m23"}]}], ")"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"3", "-", 
                  RowBox[{"2", " ", "J2"}], "+", "m12", "+", "m13"}], ")"}], 
                " ", "m23"}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["m23", "2"]}]}], ")"}]}]}], ")"}], " ", 
          RowBox[{"\[ScriptCapitalH]", "[", 
           RowBox[{"J1", ",", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "J2"}], ",", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "J3"}], ",", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "m12"}], ",", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "m13"}], ",", "m23"}], "]"}]}], ")"}], 
        "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", "d", "+", 
            RowBox[{"2", " ", "J2"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "d", "+", 
            RowBox[{"2", " ", "J2"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", "d", "+", 
            RowBox[{"2", " ", "J3"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "d", "+", 
            RowBox[{"2", " ", "J3"}]}], ")"}]}], ")"}]}], "-", 
       FractionBox[
        RowBox[{"16", " ", "m12", " ", "m13", " ", 
         RowBox[{"(", 
          RowBox[{"J3", "-", "m13", "-", "m23"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "J2"}], "+", "m12", "+", "m23"}], ")"}], " ", 
         RowBox[{"\[ScriptCapitalH]", "[", 
          RowBox[{"J1", ",", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "J2"}], ",", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "J3"}], ",", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "m12"}], ",", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "m13"}], ",", 
           RowBox[{"1", "+", "m23"}]}], "]"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "d", "+", 
           RowBox[{"2", " ", "J2"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "d", "+", 
           RowBox[{"2", " ", "J2"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "d", "+", 
           RowBox[{"2", " ", "J3"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "d", "+", 
           RowBox[{"2", " ", "J3"}]}], ")"}]}]], "+", 
       FractionBox[
        RowBox[{"16", " ", "m12", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", "d", "+", "J2", "+", "J3", "-", "m23"}], 
          ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"J3", "-", 
           RowBox[{"2", " ", "m13"}], "-", "m23"}], ")"}], " ", "m23", " ", 
         RowBox[{"\[ScriptCapitalH]", "[", 
          RowBox[{"J1", ",", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "J2"}], ",", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "J3"}], ",", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "m12"}], ",", "m13", ",", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "m23"}]}], "]"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "d", "+", 
           RowBox[{"2", " ", "J2"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "d", "+", 
           RowBox[{"2", " ", "J2"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "d", "+", 
           RowBox[{"2", " ", "J3"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "d", "+", 
           RowBox[{"2", " ", "J3"}]}], ")"}]}]], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"4", " ", "m12", " ", 
          RowBox[{"(", 
           RowBox[{"J3", "-", "m13", "-", "m23"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["d", "2"], "+", 
            RowBox[{"2", " ", "d", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3"}], "+", "m12", "+", 
               RowBox[{"2", " ", "m13"}], "+", 
               RowBox[{"2", " ", "m23"}]}], ")"}]}], "-", 
            RowBox[{"4", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", 
               RowBox[{"2", " ", "m12"}], "-", 
               RowBox[{"J3", " ", "m12"}], "+", 
               RowBox[{"4", " ", "m13"}], "+", 
               RowBox[{"J2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "J3", "-", 
                  RowBox[{"2", " ", "m13"}], "-", 
                  RowBox[{"2", " ", "m23"}]}], ")"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"4", "-", 
                  RowBox[{"2", " ", "J3"}], "+", "m12", "+", 
                  RowBox[{"2", " ", "m13"}]}], ")"}], " ", "m23"}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["m23", "2"]}]}], ")"}]}]}], ")"}], " ", 
          RowBox[{"\[ScriptCapitalH]", "[", 
           RowBox[{"J1", ",", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "J2"}], ",", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "J3"}], ",", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "m12"}], ",", "m13", ",", "m23"}], 
           "]"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", "d", "+", 
            RowBox[{"2", " ", "J2"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "d", "+", 
            RowBox[{"2", " ", "J2"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", "d", "+", 
            RowBox[{"2", " ", "J3"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "d", "+", 
            RowBox[{"2", " ", "J3"}]}], ")"}]}], ")"}]}], "+", 
       FractionBox[
        RowBox[{"16", " ", "m12", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "J2"}], "+", "m12", "+", "m23"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["J3", "2"], "+", "m13", "+", 
           SuperscriptBox["m13", "2"], "+", "m23", "+", 
           RowBox[{"2", " ", "m13", " ", "m23"}], "+", 
           SuperscriptBox["m23", "2"], "-", 
           RowBox[{"J3", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "m13"}], "+", 
              RowBox[{"2", " ", "m23"}]}], ")"}]}]}], ")"}], " ", 
         RowBox[{"\[ScriptCapitalH]", "[", 
          RowBox[{"J1", ",", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "J2"}], ",", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "J3"}], ",", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "m12"}], ",", "m13", ",", 
           RowBox[{"1", "+", "m23"}]}], "]"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "d", "+", 
           RowBox[{"2", " ", "J2"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "d", "+", 
           RowBox[{"2", " ", "J2"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "d", "+", 
           RowBox[{"2", " ", "J3"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "d", "+", 
           RowBox[{"2", " ", "J3"}]}], ")"}]}]], "+", 
       FractionBox[
        RowBox[{"16", " ", "m12", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", "d", "+", "J2", "+", "J3", "-", "m23"}], 
          ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"J3", "-", "m13", "-", "m23"}], ")"}], " ", "m23", " ", 
         RowBox[{"\[ScriptCapitalH]", "[", 
          RowBox[{"J1", ",", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "J2"}], ",", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "J3"}], ",", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "m12"}], ",", 
           RowBox[{"1", "+", "m13"}], ",", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "m23"}]}], "]"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "d", "+", 
           RowBox[{"2", " ", "J2"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "d", "+", 
           RowBox[{"2", " ", "J2"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "d", "+", 
           RowBox[{"2", " ", "J3"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "d", "+", 
           RowBox[{"2", " ", "J3"}]}], ")"}]}]], "+", 
       FractionBox[
        RowBox[{"8", " ", "m12", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "d", "+", 
           RowBox[{"2", " ", "J2"}], "-", 
           RowBox[{"2", " ", "m23"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["J3", "2"], "+", "m13", "+", 
           SuperscriptBox["m13", "2"], "+", "m23", "+", 
           RowBox[{"2", " ", "m13", " ", "m23"}], "+", 
           SuperscriptBox["m23", "2"], "-", 
           RowBox[{"J3", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "m13"}], "+", 
              RowBox[{"2", " ", "m23"}]}], ")"}]}]}], ")"}], " ", 
         RowBox[{"\[ScriptCapitalH]", "[", 
          RowBox[{"J1", ",", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "J2"}], ",", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "J3"}], ",", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "m12"}], ",", 
           RowBox[{"1", "+", "m13"}], ",", "m23"}], "]"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "d", "+", 
           RowBox[{"2", " ", "J2"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "d", "+", 
           RowBox[{"2", " ", "J2"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "d", "+", 
           RowBox[{"2", " ", "J3"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "d", "+", 
           RowBox[{"2", " ", "J3"}]}], ")"}]}]], "+", 
       FractionBox[
        RowBox[{"16", " ", "m13", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", "d", "+", "J2", "+", "J3", "-", "m23"}], 
          ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"J2", "-", 
           RowBox[{"2", " ", "m12"}], "-", "m23"}], ")"}], " ", "m23", " ", 
         RowBox[{"\[ScriptCapitalH]", "[", 
          RowBox[{"J1", ",", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "J2"}], ",", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "J3"}], ",", "m12", ",", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "m13"}], ",", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "m23"}]}], "]"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "d", "+", 
           RowBox[{"2", " ", "J2"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "d", "+", 
           RowBox[{"2", " ", "J2"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "d", "+", 
           RowBox[{"2", " ", "J3"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "d", "+", 
           RowBox[{"2", " ", "J3"}]}], ")"}]}]], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"4", " ", "m13", " ", 
          RowBox[{"(", 
           RowBox[{"J2", "-", "m12", "-", "m23"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["d", "2"], "+", 
            RowBox[{"2", " ", "d", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3"}], "+", 
               RowBox[{"2", " ", "m12"}], "+", "m13", "+", 
               RowBox[{"2", " ", "m23"}]}], ")"}]}], "-", 
            RowBox[{"4", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", 
               RowBox[{"4", " ", "m12"}], "+", 
               RowBox[{"2", " ", "m13"}], "-", 
               RowBox[{"J2", " ", "m13"}], "+", 
               RowBox[{"J3", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "J2", "-", 
                  RowBox[{"2", " ", "m12"}], "-", 
                  RowBox[{"2", " ", "m23"}]}], ")"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"4", "-", 
                  RowBox[{"2", " ", "J2"}], "+", 
                  RowBox[{"2", " ", "m12"}], "+", "m13"}], ")"}], " ", 
                "m23"}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["m23", "2"]}]}], ")"}]}]}], ")"}], " ", 
          RowBox[{"\[ScriptCapitalH]", "[", 
           RowBox[{"J1", ",", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "J2"}], ",", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "J3"}], ",", "m12", ",", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "m13"}], ",", "m23"}], "]"}]}], ")"}], 
        "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", "d", "+", 
            RowBox[{"2", " ", "J2"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "d", "+", 
            RowBox[{"2", " ", "J2"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", "d", "+", 
            RowBox[{"2", " ", "J3"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "d", "+", 
            RowBox[{"2", " ", "J3"}]}], ")"}]}], ")"}]}], "-", 
       FractionBox[
        RowBox[{"16", " ", "m13", " ", 
         RowBox[{"(", 
          RowBox[{"J3", "-", "m13", "-", "m23"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["J2", "2"], "+", "m12", "+", 
           SuperscriptBox["m12", "2"], "+", "m23", "+", 
           RowBox[{"2", " ", "m12", " ", "m23"}], "+", 
           SuperscriptBox["m23", "2"], "-", 
           RowBox[{"J2", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "m12"}], "+", 
              RowBox[{"2", " ", "m23"}]}], ")"}]}]}], ")"}], " ", 
         RowBox[{"\[ScriptCapitalH]", "[", 
          RowBox[{"J1", ",", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "J2"}], ",", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "J3"}], ",", "m12", ",", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "m13"}], ",", 
           RowBox[{"1", "+", "m23"}]}], "]"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "d", "+", 
           RowBox[{"2", " ", "J2"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "d", "+", 
           RowBox[{"2", " ", "J2"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "d", "+", 
           RowBox[{"2", " ", "J3"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "d", "+", 
           RowBox[{"2", " ", "J3"}]}], ")"}]}]], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", "d", "+", "J2", "+", "J3", "-", "m23"}], 
           ")"}], " ", "m23", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["d", "2"], "+", 
            RowBox[{"2", " ", "d", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3"}], "+", "J2", "+", "J3"}], ")"}]}], "+", 
            RowBox[{"4", " ", 
             RowBox[{"(", 
              RowBox[{"2", "-", 
               RowBox[{"2", " ", "m12", " ", "m13"}], "+", "m23", "-", 
               RowBox[{"m12", " ", "m23"}], "-", 
               RowBox[{"m13", " ", "m23"}], "-", 
               SuperscriptBox["m23", "2"], "+", 
               RowBox[{"J3", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2"}], "+", "m12", "+", "m23"}], ")"}]}], "+", 
               RowBox[{"J2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2"}], "+", "m13", "+", "m23"}], ")"}]}]}], 
              ")"}]}]}], ")"}], " ", 
          RowBox[{"\[ScriptCapitalH]", "[", 
           RowBox[{"J1", ",", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "J2"}], ",", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "J3"}], ",", "m12", ",", "m13", ",", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "m23"}]}], "]"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", "d", "+", 
            RowBox[{"2", " ", "J2"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "d", "+", 
            RowBox[{"2", " ", "J2"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", "d", "+", 
            RowBox[{"2", " ", "J3"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "d", "+", 
            RowBox[{"2", " ", "J3"}]}], ")"}]}], ")"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"8", " ", 
          RowBox[{"(", 
           RowBox[{"J3", "-", "m13", "-", "m23"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "J2"}], "+", "m12", "+", "m23"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"8", "+", 
            SuperscriptBox["d", "2"], "-", 
            RowBox[{"2", " ", "J2"}], "-", 
            RowBox[{"4", " ", "m12"}], "-", 
            RowBox[{"4", " ", "m13"}], "+", 
            RowBox[{"2", " ", "J2", " ", "m13"}], "-", 
            RowBox[{"8", " ", "m23"}], "+", 
            RowBox[{"4", " ", "J2", " ", "m23"}], "-", 
            RowBox[{"2", " ", "m12", " ", "m23"}], "-", 
            RowBox[{"2", " ", "m13", " ", "m23"}], "-", 
            RowBox[{"4", " ", 
             SuperscriptBox["m23", "2"]}], "+", 
            RowBox[{"2", " ", "J3", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "m12", "+", 
               RowBox[{"2", " ", "m23"}]}], ")"}]}], "+", 
            RowBox[{"d", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "6"}], "+", "J2", "+", "J3", "+", "m12", "+", 
               "m13", "+", 
               RowBox[{"2", " ", "m23"}]}], ")"}]}]}], ")"}], " ", 
          RowBox[{"\[ScriptCapitalH]", "[", 
           RowBox[{"J1", ",", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "J2"}], ",", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "J3"}], ",", "m12", ",", "m13", ",", 
            "m23"}], "]"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", "d", "+", 
            RowBox[{"2", " ", "J2"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "d", "+", 
            RowBox[{"2", " ", "J2"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", "d", "+", 
            RowBox[{"2", " ", "J3"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "d", "+", 
            RowBox[{"2", " ", "J3"}]}], ")"}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"16", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["J2", "2"], "+", "m12", "+", 
            SuperscriptBox["m12", "2"], "+", "m23", "+", 
            RowBox[{"2", " ", "m12", " ", "m23"}], "+", 
            SuperscriptBox["m23", "2"], "-", 
            RowBox[{"J2", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"2", " ", "m12"}], "+", 
               RowBox[{"2", " ", "m23"}]}], ")"}]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["J3", "2"], "+", "m13", "+", 
            SuperscriptBox["m13", "2"], "+", "m23", "+", 
            RowBox[{"2", " ", "m13", " ", "m23"}], "+", 
            SuperscriptBox["m23", "2"], "-", 
            RowBox[{"J3", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"2", " ", "m13"}], "+", 
               RowBox[{"2", " ", "m23"}]}], ")"}]}]}], ")"}], " ", 
          RowBox[{"\[ScriptCapitalH]", "[", 
           RowBox[{"J1", ",", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "J2"}], ",", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "J3"}], ",", "m12", ",", "m13", ",", 
            RowBox[{"1", "+", "m23"}]}], "]"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", "d", "+", 
            RowBox[{"2", " ", "J2"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "d", "+", 
            RowBox[{"2", " ", "J2"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", "d", "+", 
            RowBox[{"2", " ", "J3"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "d", "+", 
            RowBox[{"2", " ", "J3"}]}], ")"}]}], ")"}]}], "+", 
       FractionBox[
        RowBox[{"16", " ", "m13", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", "d", "+", "J2", "+", "J3", "-", "m23"}], 
          ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"J2", "-", "m12", "-", "m23"}], ")"}], " ", "m23", " ", 
         RowBox[{"\[ScriptCapitalH]", "[", 
          RowBox[{"J1", ",", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "J2"}], ",", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "J3"}], ",", 
           RowBox[{"1", "+", "m12"}], ",", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "m13"}], ",", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "m23"}]}], "]"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "d", "+", 
           RowBox[{"2", " ", "J2"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "d", "+", 
           RowBox[{"2", " ", "J2"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "d", "+", 
           RowBox[{"2", " ", "J3"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "d", "+", 
           RowBox[{"2", " ", "J3"}]}], ")"}]}]], "+", 
       FractionBox[
        RowBox[{"8", " ", "m13", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "d", "+", 
           RowBox[{"2", " ", "J3"}], "-", 
           RowBox[{"2", " ", "m23"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["J2", "2"], "+", "m12", "+", 
           SuperscriptBox["m12", "2"], "+", "m23", "+", 
           RowBox[{"2", " ", "m12", " ", "m23"}], "+", 
           SuperscriptBox["m23", "2"], "-", 
           RowBox[{"J2", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "m12"}], "+", 
              RowBox[{"2", " ", "m23"}]}], ")"}]}]}], ")"}], " ", 
         RowBox[{"\[ScriptCapitalH]", "[", 
          RowBox[{"J1", ",", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "J2"}], ",", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "J3"}], ",", 
           RowBox[{"1", "+", "m12"}], ",", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "m13"}], ",", "m23"}], "]"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "d", "+", 
           RowBox[{"2", " ", "J2"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "d", "+", 
           RowBox[{"2", " ", "J2"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "d", "+", 
           RowBox[{"2", " ", "J3"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "d", "+", 
           RowBox[{"2", " ", "J3"}]}], ")"}]}]], "-", 
       FractionBox[
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "4"}], " ", "m12"}], "+", 
           RowBox[{"d", " ", "m12"}], "+", 
           RowBox[{"2", " ", "J2", " ", "m12"}], "-", 
           RowBox[{"2", " ", "m12", " ", "m23"}]}], ")"}], " ", 
         RowBox[{"\[ScriptCapitalH]", "[", 
          RowBox[{"J1", ",", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "J2"}], ",", 
           RowBox[{"1", "+", "J3"}], ",", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "m12"}], ",", "m13", ",", "m23"}], 
          "]"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "d", "+", 
           RowBox[{"2", " ", "J2"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "d", "+", 
           RowBox[{"2", " ", "J2"}]}], ")"}]}]], "+", 
       FractionBox[
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"J2", " ", "m12"}], "-", 
           SuperscriptBox["m12", "2"], "-", 
           RowBox[{"m12", " ", "m23"}]}], ")"}], " ", 
         RowBox[{"\[ScriptCapitalH]", "[", 
          RowBox[{"J1", ",", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "J2"}], ",", 
           RowBox[{"1", "+", "J3"}], ",", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "m12"}], ",", "m13", ",", 
           RowBox[{"1", "+", "m23"}]}], "]"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "d", "+", 
           RowBox[{"2", " ", "J2"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "d", "+", 
           RowBox[{"2", " ", "J2"}]}], ")"}]}]], "-", 
       FractionBox[
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "4"}], " ", "m12"}], "+", 
           RowBox[{"d", " ", "m12"}], "+", 
           RowBox[{"2", " ", "J2", " ", "m12"}], "-", 
           RowBox[{"2", " ", "m12", " ", "m23"}]}], ")"}], " ", 
         RowBox[{"\[ScriptCapitalH]", "[", 
          RowBox[{"J1", ",", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "J2"}], ",", 
           RowBox[{"1", "+", "J3"}], ",", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "m12"}], ",", 
           RowBox[{"1", "+", "m13"}], ",", "m23"}], "]"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "d", "+", 
           RowBox[{"2", " ", "J2"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "d", "+", 
           RowBox[{"2", " ", "J2"}]}], ")"}]}]], "+", 
       FractionBox[
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "4"}], " ", "J2"}], "+", 
           RowBox[{"d", " ", "J2"}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["J2", "2"]}], "+", 
           RowBox[{"4", " ", "m12"}], "-", 
           RowBox[{"d", " ", "m12"}], "-", 
           RowBox[{"2", " ", "J2", " ", "m12"}], "+", 
           RowBox[{"4", " ", "m23"}], "-", 
           RowBox[{"d", " ", "m23"}], "-", 
           RowBox[{"4", " ", "J2", " ", "m23"}], "+", 
           RowBox[{"2", " ", "m12", " ", "m23"}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["m23", "2"]}]}], ")"}], " ", 
         RowBox[{"\[ScriptCapitalH]", "[", 
          RowBox[{"J1", ",", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "J2"}], ",", 
           RowBox[{"1", "+", "J3"}], ",", "m12", ",", "m13", ",", "m23"}], 
          "]"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "d", "+", 
           RowBox[{"2", " ", "J2"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "d", "+", 
           RowBox[{"2", " ", "J2"}]}], ")"}]}]], "-", 
       FractionBox[
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "J2"}], "+", 
           SuperscriptBox["J2", "2"], "+", "m12", "-", 
           RowBox[{"2", " ", "J2", " ", "m12"}], "+", 
           SuperscriptBox["m12", "2"], "+", "m23", "-", 
           RowBox[{"2", " ", "J2", " ", "m23"}], "+", 
           RowBox[{"2", " ", "m12", " ", "m23"}], "+", 
           SuperscriptBox["m23", "2"]}], ")"}], " ", 
         RowBox[{"\[ScriptCapitalH]", "[", 
          RowBox[{"J1", ",", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "J2"}], ",", 
           RowBox[{"1", "+", "J3"}], ",", "m12", ",", "m13", ",", 
           RowBox[{"1", "+", "m23"}]}], "]"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "d", "+", 
           RowBox[{"2", " ", "J2"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "d", "+", 
           RowBox[{"2", " ", "J2"}]}], ")"}]}]], "-", 
       FractionBox[
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "4"}], " ", "m13"}], "+", 
           RowBox[{"d", " ", "m13"}], "+", 
           RowBox[{"2", " ", "J3", " ", "m13"}], "-", 
           RowBox[{"2", " ", "m13", " ", "m23"}]}], ")"}], " ", 
         RowBox[{"\[ScriptCapitalH]", "[", 
          RowBox[{"J1", ",", 
           RowBox[{"1", "+", "J2"}], ",", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "J3"}], ",", "m12", ",", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "m13"}], ",", "m23"}], "]"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "d", "+", 
           RowBox[{"2", " ", "J3"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "d", "+", 
           RowBox[{"2", " ", "J3"}]}], ")"}]}]], "+", 
       FractionBox[
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"J3", " ", "m13"}], "-", 
           SuperscriptBox["m13", "2"], "-", 
           RowBox[{"m13", " ", "m23"}]}], ")"}], " ", 
         RowBox[{"\[ScriptCapitalH]", "[", 
          RowBox[{"J1", ",", 
           RowBox[{"1", "+", "J2"}], ",", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "J3"}], ",", "m12", ",", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "m13"}], ",", 
           RowBox[{"1", "+", "m23"}]}], "]"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "d", "+", 
           RowBox[{"2", " ", "J3"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "d", "+", 
           RowBox[{"2", " ", "J3"}]}], ")"}]}]], "+", 
       FractionBox[
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "4"}], " ", "J3"}], "+", 
           RowBox[{"d", " ", "J3"}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["J3", "2"]}], "+", 
           RowBox[{"4", " ", "m13"}], "-", 
           RowBox[{"d", " ", "m13"}], "-", 
           RowBox[{"2", " ", "J3", " ", "m13"}], "+", 
           RowBox[{"4", " ", "m23"}], "-", 
           RowBox[{"d", " ", "m23"}], "-", 
           RowBox[{"4", " ", "J3", " ", "m23"}], "+", 
           RowBox[{"2", " ", "m13", " ", "m23"}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["m23", "2"]}]}], ")"}], " ", 
         RowBox[{"\[ScriptCapitalH]", "[", 
          RowBox[{"J1", ",", 
           RowBox[{"1", "+", "J2"}], ",", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "J3"}], ",", "m12", ",", "m13", ",", 
           "m23"}], "]"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "d", "+", 
           RowBox[{"2", " ", "J3"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "d", "+", 
           RowBox[{"2", " ", "J3"}]}], ")"}]}]], "-", 
       FractionBox[
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "J3"}], "+", 
           SuperscriptBox["J3", "2"], "+", "m13", "-", 
           RowBox[{"2", " ", "J3", " ", "m13"}], "+", 
           SuperscriptBox["m13", "2"], "+", "m23", "-", 
           RowBox[{"2", " ", "J3", " ", "m23"}], "+", 
           RowBox[{"2", " ", "m13", " ", "m23"}], "+", 
           SuperscriptBox["m23", "2"]}], ")"}], " ", 
         RowBox[{"\[ScriptCapitalH]", "[", 
          RowBox[{"J1", ",", 
           RowBox[{"1", "+", "J2"}], ",", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "J3"}], ",", "m12", ",", "m13", ",", 
           RowBox[{"1", "+", "m23"}]}], "]"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "d", "+", 
           RowBox[{"2", " ", "J3"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "d", "+", 
           RowBox[{"2", " ", "J3"}]}], ")"}]}]], "-", 
       FractionBox[
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "4"}], " ", "m13"}], "+", 
           RowBox[{"d", " ", "m13"}], "+", 
           RowBox[{"2", " ", "J3", " ", "m13"}], "-", 
           RowBox[{"2", " ", "m13", " ", "m23"}]}], ")"}], " ", 
         RowBox[{"\[ScriptCapitalH]", "[", 
          RowBox[{"J1", ",", 
           RowBox[{"1", "+", "J2"}], ",", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "J3"}], ",", 
           RowBox[{"1", "+", "m12"}], ",", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "m13"}], ",", "m23"}], "]"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "d", "+", 
           RowBox[{"2", " ", "J3"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "d", "+", 
           RowBox[{"2", " ", "J3"}]}], ")"}]}]], "+", 
       RowBox[{"\[ScriptCapitalH]", "[", 
        RowBox[{"J1", ",", 
         RowBox[{"1", "+", "J2"}], ",", 
         RowBox[{"1", "+", "J3"}], ",", "m12", ",", "m13", ",", 
         RowBox[{"1", "+", "m23"}]}], "]"}]}]}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.841995212286584*^9, 3.8419952506138906`*^9}},
 CellLabel->
  "In[1508]:=",ExpressionUUID->"b3403a90-bc70-4c0e-a403-c56a71d34fc1"]
}, Closed]]
}, Open  ]]
},
WindowSize->{1264, 661},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"11.3 for Microsoft Windows (64-bit) (March 6, 2018)",
StyleDefinitions->FrontEnd`FileName[{"Report"}, "StandardReport.nb", 
  CharacterEncoding -> "UTF-8"]
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 170, 3, 95, "Title",ExpressionUUID->"021cc3cd-15ca-4f19-864c-b2880383a0c5"],
Cell[CellGroupData[{
Cell[775, 29, 349, 5, 32, "Subsubsection",ExpressionUUID->"7bf6ad1b-6785-47ae-ad19-60c8cd1758f3"],
Cell[1127, 36, 131251, 3874, 3511, "Input",ExpressionUUID->"0f8fdd53-2979-4928-98ee-2ba58a157b5e"]
}, Closed]],
Cell[CellGroupData[{
Cell[132415, 3915, 296, 7, 32, "Subsubsection",ExpressionUUID->"d53335b6-eea0-44f4-8ccf-f0aa2a1c68f9"],
Cell[132714, 3924, 127371, 3424, 4150, "Input",ExpressionUUID->"b3403a90-bc70-4c0e-a403-c56a71d34fc1"]
}, Closed]]
}, Open  ]]
}
]
*)


